Four loop Green's functions involving the $n$ $=$ $2$ moment of the Wilson operator

We evaluate the Green's function for the insertion of the second moment of the twist-$2$ flavour nonsinglet Wilson operator in a quark $2$-point function in all three different single scale external momentum configurations at four loops in the MSbar scheme and the chiral limit. One configuration is where the operator is inserted at zero momentum while the other two are where a non-zero momentum flows out through the operator itself with one external quark momentum nullified. In the latter two configurations mixing of the operator with a total derivative twist-$2$ operator is included for renormalization group consistency. In addition we compute the correlation functions of both gauge invariant operators to four loops in the same scheme.

==> anc/qcdgfdis2.txt <==


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

     Electronic version of amplitudes and renormalization group functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

The label Sigma_* on a set of terms flags the corresponding Lorentz tensor.
a is the coupling constant.
al is the gauge parameter.
Cf, Ca, Tf, d4AA, d4FA and d4AA are the colour Casimirs.
Nc is the dimension of the fundamental representation.
Nf is the number of massless quarks.
zx is the Riemann zeta function zeta(x).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                           Value of equation (2.8)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   GreensFunction_1 =

       + Sigma_1 * (
          + 1
          )

       + a*Sigma_2 * (
          - 2/3*Cf
          - 2*Cf*al
          )

       + a*Sigma_1 * (
          - 31/9*Cf
          )

       + a^2*Sigma_2 * (
          - 284/9*Cf*Ca
          - 29/3*Cf*Ca*al
          - 2*Cf*Ca*al^2
          + 74/3*Cf^2
          + 35/9*Cf^2*al
          - Cf^2*al^2
          + 20/3*Nf*Tf*Cf
          + 6*z3*Cf*Ca
          + 2*z3*Cf*Ca*al
          - 16*z3*Cf^2
          )

       + a^2*Sigma_1 * (
          - 9487/324*Cf*Ca
          + 5/3*Cf*Ca*al
          + 1/8*Cf*Ca*al^2
          + 8195/648*Cf^2
          + 3/2*Cf^2*al
          - 1/2*Cf^2*al^2
          + 2101/162*Nf*Tf*Cf
          + 8*z3*Cf*Ca
          - 2*z3*Cf*Ca*al
          - 8*z3*Cf^2
          )

       + a^3*Sigma_2 * (
          - 2762093/3888*Cf*Ca^2
          - 28855/216*Cf*Ca^2*al
          - 431/16*Cf*Ca^2*al^2
          - 37/8*Cf*Ca^2*al^3
          + 198059/324*Cf^2*Ca
          + 4790/81*Cf^2*Ca*al
          - 55/36*Cf^2*Ca*al^2
          - Cf^2*Ca*al^3
          + 29483/972*Cf^3
          - 3281/324*Cf^3*al
          - 79/18*Cf^3*al^2
          + 1/2*Cf^3*al^3
          + 87980/243*Nf*Tf*Cf*Ca
          + 2267/54*Nf*Tf*Cf*Ca*al
          - 4913/27*Nf*Tf*Cf^2
          - 1399/81*Nf*Tf*Cf^2*al
          - 9680/243*Nf^2*Tf^2*Cf
          - 445/3*z5*Cf*Ca^2
          - 5*z5*Cf*Ca^2*al
          + 1480/3*z5*Cf^2*Ca
          - 40/3*z5*Cf^2*Ca*al
          - 1760/3*z5*Cf^3
          + 1617/4*z3*Cf*Ca^2
          + 1165/18*z3*Cf*Ca^2*al
          + 23/4*z3*Cf*Ca^2*al^2
          - 7450/9*z3*Cf^2*Ca
          - 131/9*z3*Cf^2*Ca*al
          + 5*z3*Cf^2*Ca*al^2
          + 4232/9*z3*Cf^3
          + 8*z3*Cf^3*al
          - 184/3*z3*Nf*Tf*Cf*Ca
          - 136/9*z3*Nf*Tf*Cf*Ca*al
          + 1088/9*z3*Nf*Tf*Cf^2
          )

       + a^3*Sigma_1 * (
          - 21026833/69984*Cf*Ca^2
          + 953/1728*Cf*Ca^2*al
          - 75/64*Cf*Ca^2*al^2
          - 1/48*Cf*Ca^2*al^3
          + 605431/4374*Cf^2*Ca
          + 979/27*Cf^2*Ca*al
          + 41/72*Cf^2*Ca*al^2
          - 5/8*Cf^2*Ca*al^3
          + 2935/5832*Cf^3
          - 821/36*Cf^3*al
          - 79/36*Cf^3*al^2
          + 1/4*Cf^3*al^3
          + 452579/2187*Nf*Tf*Cf*Ca
          - 635/216*Nf*Tf*Cf*Ca*al
          + 61322/2187*Nf*Tf*Cf^2
          - 85/9*Nf*Tf*Cf^2*al
          - 63602/2187*Nf^2*Tf^2*Cf
          + 135/4*z5*Cf*Ca^2
          + 5/4*z5*Cf*Ca^2*al^2
          - 440/3*z5*Cf^2*Ca
          + 40/3*z5*Cf^2*Ca*al
          + 400/3*z5*Cf^3
          - 719/48*z4*Cf*Ca^2
          + 3/8*z4*Cf*Ca^2*al
          + 3/16*z4*Cf*Ca^2*al^2
          + 38*z4*Cf^2*Ca
          - 64/3*z4*Cf^3
          + 64/3*z4*Nf*Tf*Cf*Ca
          - 64/3*z4*Nf*Tf*Cf^2
          + 3230/81*z3*Cf*Ca^2
          - 167/36*z3*Cf*Ca^2*al
          - 2*z3*Cf*Ca^2*al^2
          - 1/3*z3*Cf*Ca^2*al^3
          + 439/9*z3*Cf^2*Ca
          - 53/2*z3*Cf^2*Ca*al
          - 1/6*z3*Cf^2*Ca*al^2
          + z3*Cf^2*Ca*al^3
          - 7964/81*z3*Cf^3
          + 164/9*z3*Cf^3*al
          + 16/3*z3*Cf^3*al^2
          - 2/3*z3*Cf^3*al^3
          + 976/81*z3*Nf*Tf*Cf*Ca
          + 4/9*z3*Nf*Tf*Cf*Ca*al
          - 272/9*z3*Nf*Tf*Cf^2
          + 64/9*z3*Nf*Tf*Cf^2*al
          - 256/81*z3*Nf^2*Tf^2*Cf
          )

       + a^4*Sigma_2 * (
          + 201451/144*Nc^-1*d4FA
          - 3643/36*Nc^-1*d4FA*al
          - 51/16*Nc^-1*d4FA*al^2
          - 10094785265/559872*Cf*Ca^3
          - 37130971/15552*Cf*Ca^3*al
          - 359147/768*Cf*Ca^3*al^2
          - 53455/576*Cf*Ca^3*al^3
          - 423/32*Cf*Ca^3*al^4
          + 1720647577/104976*Cf^2*Ca^2
          + 68322875/69984*Cf^2*Ca^2*al
          + 10646/81*Cf^2*Ca^2*al^2
          + 4901/288*Cf^2*Ca^2*al^3
          + 11/48*Cf^2*Ca^2*al^4
          + 3947639/26244*Cf^3*Ca
          - 2570161/8748*Cf^3*Ca*al
          - 42217/324*Cf^3*Ca*al^2
          - 1093/72*Cf^3*Ca*al^3
          + 3/4*Cf^3*Ca*al^4
          + 4368119/2916*Cf^4
          + 447217/5832*Cf^4*al
          + 14773/648*Cf^4*al^2
          + 55/36*Cf^4*al^3
          - 1/4*Cf^4*al^4
          + 4/3*Nf*Nc^-1*d4FF
          + 164379529/11664*Nf*Tf*Cf*Ca^2
          + 5773717/3888*Nf*Tf*Cf*Ca^2*al
          + 1357/12*Nf*Tf*Cf*Ca^2*al^2
          - 101483369/13122*Nf*Tf*Cf^2*Ca
          - 505009/2187*Nf*Tf*Cf^2*Ca*al
          - 3559/324*Nf*Tf*Cf^2*Ca*al^2
          - 24576347/13122*Nf*Tf*Cf^3
          - 226739/4374*Nf*Tf*Cf^3*al
          + 2093/162*Nf*Tf*Cf^3*al^2
          - 2499584/729*Nf^2*Tf^2*Cf*Ca
          - 47674/243*Nf^2*Tf^2*Cf*Ca*al
          + 6307462/6561*Nf^2*Tf^2*Cf^2
          + 79900/2187*Nf^2*Tf^2*Cf^2*al
          + 562720/2187*Nf^3*Tf^3*Cf
          - 21413/16*z7*Nc^-1*d4FA
          - 10003/16*z7*Nc^-1*d4FA*al
          - 441/16*z7*Nc^-1*d4FA*al^2
          - 147/16*z7*Nc^-1*d4FA*al^3
          - 424501/64*z7*Cf*Ca^3
          + 177499/768*z7*Cf*Ca^3*al
          - 1029/64*z7*Cf*Ca^3*al^2
          - 49/256*z7*Cf*Ca^3*al^3
          + 605871/16*z7*Cf^2*Ca^2
          - 5551/12*z7*Cf^2*Ca^2*al
          + 147/16*z7*Cf^2*Ca^2*al^2
          - 80703*z7*Cf^3*Ca
          + 133*z7*Cf^3*Ca*al
          + 194012/3*z7*Cf^4
          + 7056*z7*Nf*Nc^-1*d4FF
          - 882*z7*Nf*Tf*Cf*Ca^2
          + 2352*z7*Nf*Tf*Cf^2*Ca
          + 10000/9*z5*Nc^-1*d4FA
          - 305/3*z5*Nc^-1*d4FA*al
          - 65/4*z5*Nc^-1*d4FA*al^2
          + 20/3*z5*Nc^-1*d4FA*al^3
          - 5/4*z5*Nc^-1*d4FA*al^4
          - 7697425/1728*z5*Cf*Ca^3
          - 18335/64*z5*Cf*Ca^3*al
          + 1165/576*z5*Cf*Ca^3*al^2
          - 865/576*z5*Cf*Ca^3*al^3
          - 5/48*z5*Cf*Ca^3*al^4
          + 426775/216*z5*Cf^2*Ca^2
          - 6255/8*z5*Cf^2*Ca^2*al
          - 1975/36*z5*Cf^2*Ca^2*al^2
          - 5/2*z5*Cf^2*Ca^2*al^3
          + 303320/27*z5*Cf^3*Ca
          + 34220/27*z5*Cf^3*Ca*al
          - 100/3*z5*Cf^3*Ca*al^2
          - 29080*z5*Cf^4
          - 560*z5*Cf^4*al
          - 18560/9*z5*Nf*Nc^-1*d4FF
          + 38305/18*z5*Nf*Tf*Cf*Ca^2
          + 230/3*z5*Nf*Tf*Cf*Ca^2*al
          + 25/9*z5*Nf*Tf*Cf*Ca^2*al^2
          - 132680/27*z5*Nf*Tf*Cf^2*Ca
          + 740/9*z5*Nf*Tf*Cf^2*Ca*al
          + 20320/3*z5*Nf*Tf*Cf^3
          + 1840/27*z5*Nf^2*Tf^2*Cf*Ca
          + 160/9*z5*Nf^2*Tf^2*Cf*Ca*al
          - 640/3*z5*Nf^2*Tf^2*Cf^2
          - 9/16*z4*Cf*Ca^3*al
          - 3/4*z4*Cf*Ca^3*al^2
          - 3/16*z4*Cf*Ca^3*al^3
          + 719/72*z4*Cf^2*Ca^2
          + 713/24*z4*Cf^2*Ca^2*al
          - 7/8*z4*Cf^2*Ca^2*al^2
          - 3/8*z4*Cf^2*Ca^2*al^3
          - 76/3*z4*Cf^3*Ca
          - 76*z4*Cf^3*Ca*al
          + 128/9*z4*Cf^4
          + 128/3*z4*Cf^4*al
          + 18*z4*Nf*Tf*Cf*Ca^2*al
          - 128/9*z4*Nf*Tf*Cf^2*Ca
          - 200/3*z4*Nf*Tf*Cf^2*Ca*al
          + 128/9*z4*Nf*Tf*Cf^3
          + 128/3*z4*Nf*Tf*Cf^3*al
          + 123871/72*z3*Nc^-1*d4FA
          + 3109/8*z3*Nc^-1*d4FA*al
          + 47/3*z3*Nc^-1*d4FA*al^2
          + 11/4*z3*Nc^-1*d4FA*al^3
          + 7/4*z3*Nc^-1*d4FA*al^4
          + 26893727/1728*z3*Cf*Ca^3
          + 14420515/10368*z3*Cf*Ca^3*al
          + 71575/384*z3*Cf*Ca^3*al^2
          + 693/32*z3*Cf*Ca^3*al^3
          + 95/96*z3*Cf*Ca^3*al^4
          - 62388353/1944*z3*Cf^2*Ca^2
          + 198751/324*z3*Cf^2*Ca^2*al
          - 62/9*z3*Cf^2*Ca^2*al^2
          - 64/9*z3*Cf^2*Ca^2*al^3
          - 7/3*z3*Cf^2*Ca^2*al^4
          + 4212205/108*z3*Cf^3*Ca
          - 379459/324*z3*Cf^3*Ca*al
          + 1907/18*z3*Cf^3*Ca*al^2
          + 101/6*z3*Cf^3*Ca*al^3
          - 5583122/243*z3*Cf^4
          + 29884/81*z3*Cf^4*al
          - 20*z3*Cf^4*al^2
          - 92/9*z3*Cf^4*al^3
          + 4/3*z3*Cf^4*al^4
          - 38344/9*z3*Nf*Nc^-1*d4FF
          - 272237/54*z3*Nf*Tf*Cf*Ca^2
          - 217313/324*z3*Nf*Tf*Cf*Ca^2*al
          - 320/9*z3*Nf*Tf*Cf*Ca^2*al^2
          + 1469341/243*z3*Nf*Tf*Cf^2*Ca
          - 4507/27*z3*Nf*Tf*Cf^2*Ca*al
          + 38/9*z3*Nf*Tf*Cf^2*Ca*al^2
          - 25432/9*z3*Nf*Tf*Cf^3
          + 160/3*z3*Nf*Tf*Cf^3*al
          - 16*z3*Nf*Tf*Cf^3*al^2
          + 2840/9*z3*Nf^2*Tf^2*Cf*Ca
          + 5504/81*z3*Nf^2*Tf^2*Cf*Ca*al
          - 114688/243*z3*Nf^2*Tf^2*Cf^2
          + 128/81*z3*Nf^2*Tf^2*Cf^2*al
          - 4887/2*z3^2*Nc^-1*d4FA
          + 603/2*z3^2*Nc^-1*d4FA*al
          + 71/2*z3^2*Nc^-1*d4FA*al^2
          + 5/2*z3^2*Nc^-1*d4FA*al^3
          + 59011/24*z3^2*Cf*Ca^3
          - 10031/96*z3^2*Cf*Ca^3*al
          - 53/48*z3^2*Cf*Ca^3*al^2
          + 5/96*z3^2*Cf*Ca^3*al^3
          - 11066*z3^2*Cf^2*Ca^2
          - 11/6*z3^2*Cf^2*Ca^2*al
          - 11/2*z3^2*Cf^2*Ca^2*al^2
          + 47408/3*z3^2*Cf^3*Ca
          + 416/3*z3^2*Cf^3*Ca*al
          - 18976/3*z3^2*Cf^4
          - 448/3*z3^2*Nf*Tf*Cf*Ca^2
          - 28/3*z3^2*Nf*Tf*Cf*Ca^2*al
          + 992*z3^2*Nf*Tf*Cf^2*Ca
          + 64/3*z3^2*Nf*Tf*Cf^2*Ca*al
          - 3328/3*z3^2*Nf*Tf*Cf^3
          )

       + a^4*Sigma_1 * (
          - 108751/864*Nc^-1*d4FA
          + 177/8*Nc^-1*d4FA*al
          + 7/96*Nc^-1*d4FA*al^2
          - 14907640511/3359232*Cf*Ca^3
          - 155778823/746496*Cf*Ca^3*al
          - 1471693/27648*Cf*Ca^3*al^2
          - 34657/4608*Cf*Ca^3*al^3
          - 275/384*Cf*Ca^3*al^4
          + 339255815/314928*Cf^2*Ca^2
          + 16938359/15552*Cf^2*Ca^2*al
          + 497947/5184*Cf^2*Ca^2*al^2
          + 4877/864*Cf^2*Ca^2*al^3
          - 135/128*Cf^2*Ca^2*al^4
          + 1445710241/629856*Cf^3*Ca
          - 3012775/3888*Cf^3*Ca*al
          - 576173/5184*Cf^3*Ca*al^2
          - 1253/144*Cf^3*Ca*al^3
          + 7/8*Cf^3*Ca*al^4
          - 326929915/279936*Cf^4
          + 129805/1296*Cf^4*al
          + 23989/1296*Cf^4*al^2
          + 55/72*Cf^4*al^3
          - 1/8*Cf^4*al^4
          + 1940/27*Nf*Nc^-1*d4FF
          + 36069049/7776*Nf*Tf*Cf*Ca^2
          + 10720295/93312*Nf*Tf*Cf*Ca^2*al
          + 19343/1728*Nf*Tf*Cf*Ca^2*al^2
          + 395518639/314928*Nf*Tf*Cf^2*Ca
          - 4664141/7776*Nf*Tf*Cf^2*Ca*al
          - 13607/1296*Nf*Tf*Cf^2*Ca*al^2
          - 376659359/314928*Nf*Tf*Cf^3
          + 57869/324*Nf*Tf*Cf^3*al
          + 3245/324*Nf*Tf*Cf^3*al^2
          - 12036989/8748*Nf^2*Tf^2*Cf*Ca
          - 24905/1458*Nf^2*Tf^2*Cf*Ca*al
          - 87106757/157464*Nf^2*Tf^2*Cf^2
          + 1532/27*Nf^2*Tf^2*Cf^2*al
          + 859739/6561*Nf^3*Tf^3*Cf
          - 57225/32*z7*Nc^-1*d4FA
          + 23723/48*z7*Nc^-1*d4FA*al
          + 917/32*z7*Nc^-1*d4FA*al^2
          + 147/16*z7*Nc^-1*d4FA*al^3
          + 9373/32*z7*Cf*Ca^3
          - 402311/4608*z7*Cf*Ca^3*al
          - 1099/384*z7*Cf*Ca^3*al^2
          + 539/512*z7*Cf*Ca^3*al^3
          - 174937/96*z7*Cf^2*Ca^2
          + 5131/48*z7*Cf^2*Ca^2*al
          - 133/32*z7*Cf^2*Ca^2*al^2
          + 4872*z7*Cf^3*Ca
          - 133*z7*Cf^3*Ca*al
          - 17234/3*z7*Cf^4
          - 1176*z7*Nf*Nc^-1*d4FF
          - 343/2*z7*Nf*Tf*Cf*Ca^2
          + 294*z7*Nf*Tf*Cf^2*Ca
          - 243275/576*z6*Nc^-1*d4FA
          - 275/8*z6*Nc^-1*d4FA*al
          - 175/32*z6*Nc^-1*d4FA*al^2
          + 25/64*z6*Nc^-1*d4FA*al^4
          + 1386025/6912*z6*Cf*Ca^3
          - 2875/192*z6*Cf*Ca^3*al
          - 475/384*z6*Cf*Ca^3*al^2
          + 25/768*z6*Cf*Ca^3*al^4
          + 12925/72*z6*Cf^2*Ca^2
          + 25/8*z6*Cf^2*Ca^2*al
          - 3500/3*z6*Cf^3*Ca
          + 2000/3*z6*Cf^4
          + 1600/9*z6*Nf*Nc^-1*d4FF
          - 6950/27*z6*Nf*Tf*Cf*Ca^2
          + 500/9*z6*Nf*Tf*Cf^2*Ca
          + 800/3*z6*Nf*Tf*Cf^3
          + 972485/864*z5*Nc^-1*d4FA
          - 3365/6*z5*Nc^-1*d4FA*al
          - 385/16*z5*Nc^-1*d4FA*al^2
          - 25/6*z5*Nc^-1*d4FA*al^3
          + 75/32*z5*Nc^-1*d4FA*al^4
          + 4973957/2592*z5*Cf*Ca^3
          - 22129/1152*z5*Cf*Ca^3*al
          + 26597/1152*z5*Cf*Ca^3*al^2
          + 1889/1152*z5*Cf*Ca^3*al^3
          + 5/128*z5*Cf*Ca^3*al^4
          - 84649/144*z5*Cf^2*Ca^2
          - 4205/144*z5*Cf^2*Ca^2*al
          - 415/72*z5*Cf^2*Ca^2*al^2
          - 97913/27*z5*Cf^3*Ca
          - 5060/27*z5*Cf^3*Ca*al
          + 10/3*z5*Cf^3*Ca*al^2
          + 119470/27*z5*Cf^4
          + 440/3*z5*Cf^4*al
          - 8360/27*z5*Nf*Nc^-1*d4FF
          - 946255/648*z5*Nf*Tf*Cf*Ca^2
          + 1637/18*z5*Nf*Tf*Cf*Ca^2*al
          - 49/72*z5*Nf*Tf*Cf*Ca^2*al^2
          + 6130/9*z5*Nf*Tf*Cf^2*Ca
          - 8/3*z5*Nf*Tf*Cf^2*Ca*al
          + 2444/9*z5*Nf*Tf*Cf^3
          + 5248/27*z5*Nf^2*Tf^2*Cf*Ca
          - 160/9*z5*Nf^2*Tf^2*Cf*Ca*al
          - 64*z5*Nf^2*Tf^2*Cf^2
          - 5855/192*z4*Nc^-1*d4FA
          + 303/16*z4*Nc^-1*d4FA*al
          + 33/32*z4*Nc^-1*d4FA*al^2
          - 9/16*z4*Nc^-1*d4FA*al^3
          - 21/64*z4*Nc^-1*d4FA*al^4
          - 2738833/13824*z4*Cf*Ca^3
          + 2727/256*z4*Cf*Ca^3*al
          + 567/256*z4*Cf*Ca^3*al^2
          + 63/256*z4*Cf*Ca^3*al^3
          + 1/512*z4*Cf*Ca^3*al^4
          + 35663/108*z4*Cf^2*Ca^2
          - 125/48*z4*Cf^2*Ca^2*al
          - 31/48*z4*Cf^2*Ca^2*al^2
          + 1172/27*z4*Cf^3*Ca
          - 1142/9*z4*Cf^4
          - 128/3*z4*Nf*Nc^-1*d4FF
          + 16133/48*z4*Nf*Tf*Cf*Ca^2
          - 111/8*z4*Nf*Tf*Cf*Ca^2*al
          - 7/16*z4*Nf*Tf*Cf*Ca^2*al^2
          - 11680/27*z4*Nf*Tf*Cf^2*Ca
          + 33/2*z4*Nf*Tf*Cf^2*Ca*al
          + 656/9*z4*Nf*Tf*Cf^3
          - 52*z4*Nf^2*Tf^2*Cf*Ca
          + 2*z4*Nf^2*Tf^2*Cf*Ca*al
          + 52*z4*Nf^2*Tf^2*Cf^2
          - 128/27*z4*Nf^3*Tf^3*Cf
          - 64699/108*z3*Nc^-1*d4FA
          + 2709/16*z3*Nc^-1*d4FA*al
          - 263/24*z3*Nc^-1*d4FA*al^2
          - 21/8*z3*Nc^-1*d4FA*al^3
          - 21/16*z3*Nc^-1*d4FA*al^4
          - 8254165/31104*z3*Cf*Ca^3
          + 1822939/20736*z3*Cf*Ca^3*al
          - 1133/256*z3*Cf*Ca^3*al^2
          - 679/192*z3*Cf*Ca^3*al^3
          - 199/384*z3*Cf*Ca^3*al^4
          + 4137037/11664*z3*Cf^2*Ca^2
          - 442753/648*z3*Cf^2*Ca^2*al
          - 2521/72*z3*Cf^2*Ca^2*al^2
          + 329/216*z3*Cf^2*Ca^2*al^3
          + 5/4*z3*Cf^2*Ca^2*al^4
          - 832735/972*z3*Cf^3*Ca
          + 72629/81*z3*Cf^3*Ca*al
          + 3907/36*z3*Cf^3*Ca*al^2
          + 239/36*z3*Cf^3*Ca*al^3
          - 1/2*z3*Cf^3*Ca*al^4
          + 1178713/1458*z3*Cf^4
          - 17074/81*z3*Cf^4*al
          - 53/3*z3*Cf^4*al^2
          + 62/27*z3*Cf^4*al^3
          + 53456/27*z3*Nf*Nc^-1*d4FF
          + 1085635/648*z3*Nf*Tf*Cf*Ca^2
          - 77729/648*z3*Nf*Tf*Cf*Ca^2*al
          - 271/72*z3*Nf*Tf*Cf*Ca^2*al^2
          - 1888636/729*z3*Nf*Tf*Cf^2*Ca
          + 33547/81*z3*Nf*Tf*Cf^2*Ca*al
          + 17/3*z3*Nf*Tf*Cf^2*Ca*al^2
          + 198983/243*z3*Nf*Tf*Cf^3
          - 12344/81*z3*Nf*Tf*Cf^3*al
          - 44/3*z3*Nf*Tf*Cf^3*al^2
          - 39196/81*z3*Nf^2*Tf^2*Cf*Ca
          + 1684/81*z3*Nf^2*Tf^2*Cf*Ca*al
          + 392620/729*z3*Nf^2*Tf^2*Cf^2
          - 352/9*z3*Nf^2*Tf^2*Cf^2*al
          + 592/243*z3*Nf^3*Tf^3*Cf
          + 363089/288*z3^2*Nc^-1*d4FA
          - 59*z3^2*Nc^-1*d4FA*al
          + 185/16*z3^2*Nc^-1*d4FA*al^2
          - 7/4*z3^2*Nc^-1*d4FA*al^3
          - 19/32*z3^2*Nc^-1*d4FA*al^4
          - 871619/1728*z3^2*Cf*Ca^3
          + 13391/192*z3^2*Cf*Ca^3*al
          - 85/48*z3^2*Cf*Ca^3*al^2
          - 7/192*z3^2*Cf*Ca^3*al^3
          - 5/192*z3^2*Cf*Ca^3*al^4
          + 39893/36*z3^2*Cf^2*Ca^2
          - 175/2*z3^2*Cf^2*Ca^2*al
          + 5/12*z3^2*Cf^2*Ca^2*al^2
          - 892*z3^2*Cf^3*Ca
          + 16/3*z3^2*Cf^3*Ca*al
          + 1280/3*z3^2*Cf^4
          - 7040/9*z3^2*Nf*Nc^-1*d4FF
          - 1100/27*z3^2*Nf*Tf*Cf*Ca^2
          + 28/3*z3^2*Nf*Tf*Cf*Ca^2*al
          + z3^2*Nf*Tf*Cf*Ca^2*al^2
          + 944/9*z3^2*Nf*Tf*Cf^2*Ca
          - 64/3*z3^2*Nf*Tf*Cf^2*Ca*al
          - 320/3*z3^2*Nf*Tf*Cf^3
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                           Value of equation (2.9)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   GreensFunctionhat_1 =

       + Sigma_1 * (
          + 1
          )

       + a*Sigma_2 * (
          + 8/3*Cf
          )

       + a*Sigma_1 * (
          - 32/9*Cf
          + Cf*al
          )

       + a^2*Sigma_2 * (
          + 80/3*Cf*Ca
          - 98/9*Cf^2
          + 8/3*Cf^2*al
          - 80/9*Nf*Tf*Cf
          - 4*z3*Cf*Ca
          )

       + a^2*Sigma_1 * (
          - 9527/324*Cf*Ca
          + 13/2*Cf*Ca*al
          + 9/8*Cf*Ca*al^2
          + 9259/648*Cf^2
          - 32/9*Cf^2*al
          + 1721/162*Nf*Tf*Cf
          + 5*z3*Cf*Ca
          - 3*z3*Cf*Ca*al
          )

       + a^3*Sigma_2 * (
          + 1821383/3888*Cf*Ca^2
          - 41/48*Cf*Ca^2*al
          - 11257/54*Cf^2*Ca
          + 44*Cf^2*Ca*al
          + 3*Cf^2*Ca*al^2
          + 9235/243*Cf^3
          - 98/9*Cf^3*al
          - 70877/243*Nf*Tf*Cf*Ca
          + 884/81*Nf*Tf*Cf^2
          - 80/9*Nf*Tf*Cf^2*al
          + 9920/243*Nf^2*Tf^2*Cf
          - 125/3*z5*Cf*Ca^2
          + 640/3*z5*Cf^2*Ca
          - 640/3*z5*Cf^3
          - 911/9*z3*Cf*Ca^2
          + 3/2*z3*Cf*Ca^2*al
          - 1388/9*z3*Cf^2*Ca
          - 12*z3*Cf^2*Ca*al
          + 1784/9*z3*Cf^3
          + 112/9*z3*Nf*Tf*Cf*Ca
          + 320/9*z3*Nf*Tf*Cf^2
          )

       + a^3*Sigma_1 * (
          - 26963657/69984*Cf*Ca^2
          + 40009/576*Cf*Ca^2*al
          + 787/64*Cf*Ca^2*al^2
          + 55/24*Cf*Ca^2*al^3
          + 4105721/17496*Cf^2*Ca
          - 4760/81*Cf^2*Ca*al
          - 5/2*Cf^2*Ca*al^2
          - 1/8*Cf^2*Ca*al^3
          - 138527/2916*Cf^3
          + 10231/648*Cf^3*al
          + 1039685/4374*Nf*Tf*Cf*Ca
          - 1723/72*Nf*Tf*Cf*Ca*al
          - 40387/4374*Nf*Tf*Cf^2
          + 2045/162*Nf*Tf*Cf^2*al
          - 68746/2187*Nf^2*Tf^2*Cf
          + 305/12*z5*Cf*Ca^2
          + 5/2*z5*Cf*Ca^2*al
          + 5/4*z5*Cf*Ca^2*al^2
          - 340/3*z5*Cf^2*Ca
          + 20*z5*Cf^2*Ca*al
          + 320/3*z5*Cf^3
          - 463/48*z4*Cf*Ca^2
          + 3/8*z4*Cf*Ca^2*al
          + 3/16*z4*Cf*Ca^2*al^2
          + 22*z4*Cf^2*Ca
          - 32/3*z4*Cf^3
          + 32/3*z4*Nf*Tf*Cf*Ca
          - 32/3*z4*Nf*Tf*Cf^2
          + 40199/648*z3*Cf*Ca^2
          - 143/4*z3*Cf*Ca^2*al
          - 39/8*z3*Cf*Ca^2*al^2
          - 1/3*z3*Cf*Ca^2*al^3
          + 3194/27*z3*Cf^2*Ca
          + 5/3*z3*Cf^2*Ca*al
          + z3*Cf^2*Ca*al^3
          - 9316/81*z3*Cf^3
          - 2/3*z3*Cf^3*al^3
          + 452/81*z3*Nf*Tf*Cf*Ca
          + 8*z3*Nf*Tf*Cf*Ca*al
          - 1456/27*z3*Nf*Tf*Cf^2
          - 128/81*z3*Nf^2*Tf^2*Cf
          )

       + a^4*Sigma_2 * (
          - 5/18*Nc^-1*d4FA
          + 79/12*Nc^-1*d4FA*al
          + 11/12*Nc^-1*d4FA*al^2
          + 168947053/17496*Cf*Ca^3
          - 28175/864*Cf*Ca^3*al
          - 259/144*Cf*Ca^3*al^2
          - 1097296067/209952*Cf^2*Ca^2
          + 6545689/7776*Cf^2*Ca^2*al
          + 991/16*Cf^2*Ca^2*al^2
          + 55/9*Cf^2*Ca^2*al^3
          + 9835355/13122*Cf^3*Ca
          - 15979/54*Cf^3*Ca*al
          - 33/4*Cf^3*Ca*al^2
          - 1/3*Cf^3*Ca*al^3
          + 1317287/2916*Cf^4
          + 10207/243*Cf^4*al
          - 824/9*Nf*Nc^-1*d4FF
          - 50965121/5832*Nf*Tf*Cf*Ca^2
          + 200/27*Nf*Tf*Cf*Ca^2*al
          + 5323972/6561*Nf*Tf*Cf^2*Ca
          - 100424/243*Nf*Tf*Cf^2*Ca*al
          - 10*Nf*Tf*Cf^2*Ca*al^2
          + 785233/6561*Nf*Tf*Cf^3
          + 1316/81*Nf*Tf*Cf^3*al
          + 1784180/729*Nf^2*Tf^2*Cf*Ca
          + 2098016/6561*Nf^2*Tf^2*Cf^2
          + 9920/243*Nf^2*Tf^2*Cf^2*al
          - 465280/2187*Nf^3*Tf^3*Cf
          + 28721/48*z7*Nc^-1*d4FA
          - 147/8*z7*Nc^-1*d4FA*al
          + 147/16*z7*Nc^-1*d4FA*al^2
          - 6298873/2304*z7*Cf*Ca^3
          - 3185/256*z7*Cf*Ca^3*al
          - 49/128*z7*Cf*Ca^3*al^2
          + 707441/48*z7*Cf^2*Ca^2
          - 83594/3*z7*Cf^3*Ca
          + 16464*z7*Cf^4
          - 4263/4*z7*Nf*Tf*Cf*Ca^2
          + 2352*z7*Nf*Tf*Cf^2*Ca
          + 87325/72*z5*Nc^-1*d4FA
          - 2675/24*z5*Nc^-1*d4FA*al
          - 25/2*z5*Nc^-1*d4FA*al^2
          - 1125245/1728*z5*Cf*Ca^3
          - 125/6*z5*Cf*Ca^3*al
          + 15/64*z5*Cf*Ca^3*al^2
          + 124600/27*z5*Cf^2*Ca^2
          - 785/36*z5*Cf^2*Ca^2*al
          + 10/3*z5*Cf^2*Ca^2*al^2
          + 63460/27*z5*Cf^3*Ca
          + 800/3*z5*Cf^3*Ca*al
          - 69760/9*z5*Cf^4
          - 640/3*z5*Cf^4*al
          - 15160/9*z5*Nf*Nc^-1*d4FF
          + 7195/12*z5*Nf*Tf*Cf*Ca^2
          + 40/9*z5*Nf*Tf*Cf*Ca^2*al
          - 3640*z5*Nf*Tf*Cf^2*Ca
          + 19360/9*z5*Nf*Tf*Cf^3
          + 2240/27*z5*Nf^2*Tf^2*Cf*Ca
          - 335/18*z4*Cf^2*Ca^2
          + z4*Cf^2*Ca^2*al
          + 1/2*z4*Cf^2*Ca^2*al^2
          + 112/3*z4*Cf^3*Ca
          - 128/9*z4*Cf^4
          + 128/9*z4*Nf*Tf*Cf^2*Ca
          - 128/9*z4*Nf*Tf*Cf^3
          - 42127/18*z3*Nc^-1*d4FA
          + 431/6*z3*Nc^-1*d4FA*al
          - 25/3*z3*Nc^-1*d4FA*al^2
          - 40899/32*z3*Cf*Ca^3
          + 427/6*z3*Cf*Ca^3*al
          + 721/288*z3*Cf*Ca^3*al^2
          - 13095155/972*z3*Cf^2*Ca^2
          - 11843/36*z3*Cf^2*Ca^2*al
          - 16*z3*Cf^2*Ca^2*al^2
          - 8/9*z3*Cf^2*Ca^2*al^3
          + 1054445/54*z3*Cf^3*Ca
          - 1430/9*z3*Cf^3*Ca*al
          + 8/3*z3*Cf^3*Ca*al^3
          - 1611136/243*z3*Cf^4
          + 1784/9*z3*Cf^4*al
          - 16/9*z3*Cf^4*al^3
          + 20320/9*z3*Nf*Nc^-1*d4FF
          + 381307/216*z3*Nf*Tf*Cf*Ca^2
          - 121/9*z3*Nf*Tf*Cf*Ca^2*al
          + 607718/243*z3*Nf*Tf*Cf^2*Ca
          + 544/9*z3*Nf*Tf*Cf^2*Ca*al
          - 175888/81*z3*Nf*Tf*Cf^3
          + 320/9*z3*Nf*Tf*Cf^3*al
          - 1480/27*z3*Nf^2*Tf^2*Cf*Ca
          - 120512/243*z3*Nf^2*Tf^2*Cf^2
          + 631*z3^2*Nc^-1*d4FA
          - 3/2*z3^2*Nc^-1*d4FA*al
          + 17/2*z3^2*Nc^-1*d4FA*al^2
          + 12995/32*z3^2*Cf*Ca^3
          - 29/32*z3^2*Cf*Ca^3*al
          - 5/48*z3^2*Cf*Ca^3*al^2
          - 6167/6*z3^2*Cf^2*Ca^2
          + 9*z3^2*Cf^2*Ca^2*al
          + 5536/3*z3^2*Cf^3*Ca
          - 992*z3^2*Cf^4
          - 672*z3^2*Nf*Nc^-1*d4FF
          + 188/3*z3^2*Nf*Tf*Cf*Ca^2
          - 400/3*z3^2*Nf*Tf*Cf^2*Ca
          )

       + a^4*Sigma_1 * (
          - 11869/108*Nc^-1*d4FA
          + 157/72*Nc^-1*d4FA*al
          - 1/24*Nc^-1*d4FA*al^2
          - 6055784671/839808*Cf*Ca^3
          + 853450385/746496*Cf*Ca^3*al
          + 5108249/27648*Cf*Ca^3*al^2
          + 19907/512*Cf*Ca^3*al^3
          + 2263/384*Cf*Ca^3*al^4
          + 5951148217/1259712*Cf^2*Ca^2
          - 144045727/139968*Cf^2*Ca^2*al
          - 47927/576*Cf^2*Ca^2*al^2
          - 21397/1728*Cf^2*Ca^2*al^3
          - 449/384*Cf^2*Ca^2*al^4
          + 128891329/629856*Cf^3*Ca
          + 14297647/34992*Cf^3*Ca*al
          + 7267/576*Cf^3*Ca*al^2
          + 35/18*Cf^3*Ca*al^3
          + 1/2*Cf^3*Ca*al^4
          - 199715627/279936*Cf^4
          - 158453/2916*Cf^4*al
          + 10408/27*Nf*Nc^-1*d4FF
          + 19405091/2916*Nf*Tf*Cf*Ca^2
          - 62569813/93312*Nf*Tf*Cf*Ca^2*al
          - 78361/1728*Nf*Tf*Cf*Ca^2*al^2
          - 330032317/314928*Nf*Tf*Cf^2*Ca
          + 19934171/69984*Nf*Tf*Cf^2*Ca*al
          + 215/16*Nf*Tf*Cf^2*Ca*al^2
          - 134713747/314928*Nf*Tf*Cf^3
          - 109399/4374*Nf*Tf*Cf^3*al
          - 15832687/8748*Nf^2*Tf^2*Cf*Ca
          + 118117/1458*Nf^2*Tf^2*Cf*Ca*al
          - 37486813/157464*Nf^2*Tf^2*Cf^2
          - 105682/2187*Nf^2*Tf^2*Cf^2*al
          + 1033771/6561*Nf^3*Tf^3*Cf
          - 23975/32*z7*Nc^-1*d4FA
          - 1253/32*z7*Nc^-1*d4FA*al
          + 1211/32*z7*Nc^-1*d4FA*al^2
          + 441/32*z7*Nc^-1*d4FA*al^3
          + 1234681/1536*z7*Cf*Ca^3
          - 41951/1536*z7*Cf*Ca^3*al
          + 595/768*z7*Cf*Ca^3*al^2
          + 147/128*z7*Cf*Ca^3*al^3
          - 529823/96*z7*Cf^2*Ca^2
          + 707/16*z7*Cf^2*Ca^2*al
          - 35/4*z7*Cf^2*Ca^2*al^2
          + 25900/3*z7*Cf^3*Ca
          - 399/2*z7*Cf^3*Ca*al
          - 4704*z7*Cf^4
          + 2793/8*z7*Nf*Tf*Cf*Ca^2
          - 294*z7*Nf*Tf*Cf^2*Ca
          - 140875/576*z6*Nc^-1*d4FA
          - 275/8*z6*Nc^-1*d4FA*al
          - 175/32*z6*Nc^-1*d4FA*al^2
          + 25/64*z6*Nc^-1*d4FA*al^4
          + 413225/6912*z6*Cf*Ca^3
          - 2875/192*z6*Cf*Ca^3*al
          - 475/384*z6*Cf*Ca^3*al^2
          + 25/768*z6*Cf*Ca^3*al^4
          + 24125/72*z6*Cf^2*Ca^2
          + 25/8*z6*Cf^2*Ca^2*al
          - 3100/3*z6*Cf^3*Ca
          + 1600/3*z6*Cf^4
          + 800/9*z6*Nf*Nc^-1*d4FF
          - 4150/27*z6*Nf*Tf*Cf*Ca^2
          + 700/9*z6*Nf*Tf*Cf^2*Ca
          + 400/3*z6*Nf*Tf*Cf^3
          - 165845/864*z5*Nc^-1*d4FA
          - 3125/16*z5*Nc^-1*d4FA*al
          - 1945/48*z5*Nc^-1*d4FA*al^2
          - 15/2*z5*Nc^-1*d4FA*al^3
          + 95/32*z5*Nc^-1*d4FA*al^4
          + 1852697/1296*z5*Cf*Ca^3
          - 44687/576*z5*Cf*Ca^3*al
          + 22067/1152*z5*Cf*Ca^3*al^2
          + 153/64*z5*Cf*Ca^3*al^3
          + 35/384*z5*Cf*Ca^3*al^4
          - 29153/27*z5*Cf^2*Ca^2
          + 17705/72*z5*Cf^2*Ca^2*al
          + 230/9*z5*Cf^2*Ca^2*al^2
          + 5/4*z5*Cf^2*Ca^2*al^3
          - 83144/27*z5*Cf^3*Ca
          + 590/9*z5*Cf^3*Ca*al
          + 20*z5*Cf^3*Ca*al^2
          + 11530/3*z5*Cf^4
          + 320/3*z5*Cf^4*al
          - 2860/27*z5*Nf*Nc^-1*d4FF
          - 206657/162*z5*Nf*Tf*Cf*Ca^2
          + 2207/18*z5*Nf*Tf*Cf*Ca^2*al
          - 149/72*z5*Nf*Tf*Cf*Ca^2*al^2
          + 40138/27*z5*Nf*Tf*Cf^2*Ca
          - 1034/9*z5*Nf*Tf*Cf^2*Ca*al
          - 9244/27*z5*Nf*Tf*Cf^3
          + 72*z5*Nf^2*Tf^2*Cf*Ca
          - 80/3*z5*Nf^2*Tf^2*Cf*Ca*al
          + 64/3*z5*Nf^2*Tf^2*Cf^2
          + 2081/192*z4*Nc^-1*d4FA
          + 303/16*z4*Nc^-1*d4FA*al
          + 33/32*z4*Nc^-1*d4FA*al^2
          - 9/16*z4*Nc^-1*d4FA*al^3
          - 21/64*z4*Nc^-1*d4FA*al^4
          - 1620881/13824*z4*Cf*Ca^3
          + 2799/256*z4*Cf*Ca^3*al
          + 663/256*z4*Cf*Ca^3*al^2
          + 87/256*z4*Cf*Ca^3*al^3
          + 1/512*z4*Cf*Ca^3*al^4
          + 61531/432*z4*Cf^2*Ca^2
          - 295/24*z4*Cf^2*Ca^2*al
          - 7/24*z4*Cf^2*Ca^2*al^2
          + 3/16*z4*Cf^2*Ca^2*al^3
          + 3862/27*z4*Cf^3*Ca
          + 22*z4*Cf^3*Ca*al
          - 362/3*z4*Cf^4
          - 32/3*z4*Cf^4*al
          - 64/3*z4*Nf*Nc^-1*d4FF
          + 8053/48*z4*Nf*Tf*Cf*Ca^2
          - 183/8*z4*Nf*Tf*Cf*Ca^2*al
          - 7/16*z4*Nf*Tf*Cf*Ca^2*al^2
          - 6320/27*z4*Nf*Tf*Cf^2*Ca
          + 235/6*z4*Nf*Tf*Cf^2*Ca*al
          + 380/9*z4*Nf*Tf*Cf^3
          - 32/3*z4*Nf*Tf*Cf^3*al
          - 20*z4*Nf^2*Tf^2*Cf*Ca
          + 2*z4*Nf^2*Tf^2*Cf*Ca*al
          + 20*z4*Nf^2*Tf^2*Cf^2
          - 64/27*z4*Nf^3*Tf^3*Cf
          + 381283/432*z3*Nc^-1*d4FA
          + 897/4*z3*Nc^-1*d4FA*al
          + 145/24*z3*Nc^-1*d4FA*al^2
          - 4*z3*Nc^-1*d4FA*al^3
          - 35/16*z3*Nc^-1*d4FA*al^4
          + 8629757/15552*z3*Cf*Ca^3
          - 565285/864*z3*Cf*Ca^3*al
          - 104731/1152*z3*Cf*Ca^3*al^2
          - 1379/96*z3*Cf*Ca^3*al^3
          - 389/384*z3*Cf*Ca^3*al^4
          + 30079351/5832*z3*Cf^2*Ca^2
          + 189683/648*z3*Cf^2*Ca^2*al
          + 715/24*z3*Cf^2*Ca^2*al^2
          + 2281/216*z3*Cf^2*Ca^2*al^3
          + 29/12*z3*Cf^2*Ca^2*al^4
          - 1109431/216*z3*Cf^3*Ca
          + 689/24*z3*Cf^3*Ca*al
          - 28*z3*Cf^3*Ca*al^2
          - 68/9*z3*Cf^3*Ca*al^3
          - 1/2*z3*Cf^3*Ca*al^4
          + 1075115/1458*z3*Cf^4
          - 9316/81*z3*Cf^4*al
          + 3*z3*Cf^4*al^2
          + 64/27*z3*Cf^4*al^3
          - 2/3*z3*Cf^4*al^4
          - 4580/27*z3*Nf*Nc^-1*d4FF
          + 509503/1296*z3*Nf*Tf*Cf*Ca^2
          + 9937/54*z3*Nf*Tf*Cf*Ca^2*al
          + 1009/72*z3*Nf*Tf*Cf*Ca^2*al^2
          - 4726711/1458*z3*Nf*Tf*Cf^2*Ca
          + 25351/162*z3*Nf*Tf*Cf^2*Ca*al
          - 32/3*z3*Nf*Tf*Cf^2*Ca*al^2
          + 86089/81*z3*Nf*Tf*Cf^3
          - 1240/27*z3*Nf*Tf*Cf^3*al
          + 4*z3*Nf*Tf*Cf^3*al^2
          - 19292/81*z3*Nf^2*Tf^2*Cf*Ca
          - 356/27*z3*Nf^2*Tf^2*Cf*Ca*al
          + 405356/729*z3*Nf^2*Tf^2*Cf^2
          + 736/81*z3*Nf^2*Tf^2*Cf^2*al
          + 80/243*z3*Nf^3*Tf^3*Cf
          - 80999/288*z3^2*Nc^-1*d4FA
          + 21/2*z3^2*Nc^-1*d4FA*al
          - 63/16*z3^2*Nc^-1*d4FA*al^2
          - 3*z3^2*Nc^-1*d4FA*al^3
          - 19/32*z3^2*Nc^-1*d4FA*al^4
          - 237905/864*z3^2*Cf*Ca^3
          + 5665/64*z3^2*Cf*Ca^3*al
          - 29/16*z3^2*Cf*Ca^3*al^2
          - 1/16*z3^2*Cf*Ca^3*al^3
          - 5/192*z3^2*Cf*Ca^3*al^4
          + 4366/9*z3^2*Cf^2*Ca^2
          - 253/4*z3^2*Cf^2*Ca^2*al
          + 9/2*z3^2*Cf^2*Ca^2*al^2
          - 2404/3*z3^2*Cf^3*Ca
          + 1472/3*z3^2*Cf^4
          - 208/9*z3^2*Nf*Nc^-1*d4FF
          - 784/27*z3^2*Nf*Tf*Cf*Ca^2
          + 14*z3^2*Nf*Tf*Cf*Ca^2*al
          + z3^2*Nf*Tf*Cf*Ca^2*al^2
          - 56/9*z3^2*Nf*Tf*Cf^2*Ca
          - 32*z3^2*Nf*Tf*Cf^2*Ca*al
          + 160/3*z3^2*Nf*Tf*Cf^3
          );



   GreensFunctionhat_2 =

       + Sigma_1 * (
          + 1
          )

       + ggr^2*Sigma_2 * (
          + 4*Cf
          )

       + ggr^2*Sigma_1 * (
          - 2*Cf
          + Cf*al
          )

       + ggr^4*Sigma_2 * (
          + 346/9*Cf*Ca
          - 18*Cf^2
          + 4*Cf^2*al
          - 104/9*Nf*Tf*Cf
          - 4*z3*Cf*Ca
          )

       + ggr^4*Sigma_1 * (
          - 323/36*Cf*Ca
          + 13/2*Cf*Ca*al
          + 9/8*Cf*Ca*al^2
          + 67/8*Cf^2
          - 2*Cf^2*al
          + 41/18*Nf*Tf*Cf
          - z3*Cf*Ca
          - 3*z3*Cf*Ca*al
          )

       + ggr^6*Sigma_2 * (
          + 54643/81*Cf*Ca^2
          - Cf*Ca^2*al
          - 3439/9*Cf^2*Ca
          + 580/9*Cf^2*Ca*al
          + 9/2*Cf^2*Ca*al^2
          + 973/6*Cf^3
          - 18*Cf^3*al
          - 31312/81*Nf*Tf*Cf*Ca
          + 86/9*Nf*Tf*Cf^2
          - 104/9*Nf*Tf*Cf^2*al
          + 4000/81*Nf^2*Tf^2*Cf
          - 290/3*z5*Cf*Ca^2
          + 400*z5*Cf^2*Ca
          - 1280/3*z5*Cf^3
          - 986/9*z3*Cf*Ca^2
          + 2*z3*Cf*Ca^2*al
          - 772/3*z3*Cf^2*Ca
          - 16*z3*Cf^2*Ca*al
          + 992/3*z3*Cf^3
          + 64/9*z3*Nf*Tf*Cf*Ca
          + 128/3*z3*Nf*Tf*Cf^2
          )

       + ggr^6*Sigma_1 * (
          - 59315/648*Cf*Ca^2
          + 40087/576*Cf*Ca^2*al
          + 787/64*Cf*Ca^2*al^2
          + 55/24*Cf*Ca^2*al^3
          + 10765/72*Cf^2*Ca
          - 254/9*Cf^2*Ca*al
          - 3/4*Cf^2*Ca*al^2
          - 1/8*Cf^2*Ca*al^3
          - 523/6*Cf^3
          + 79/8*Cf^3*al
          + 3769/81*Nf*Tf*Cf*Ca
          - 1723/72*Nf*Tf*Cf*Ca*al
          - 323/18*Nf*Tf*Cf^2
          + 77/18*Nf*Tf*Cf^2*al
          - 430/81*Nf^2*Tf^2*Cf
          + 1075/12*z5*Cf*Ca^2
          + 5/2*z5*Cf*Ca^2*al
          + 5/4*z5*Cf*Ca^2*al^2
          - 220*z5*Cf^2*Ca
          + 20*z5*Cf^2*Ca*al
          + 640/3*z5*Cf^3
          - 69/16*z4*Cf*Ca^2
          + 3/8*z4*Cf*Ca^2*al
          + 3/16*z4*Cf*Ca^2*al^2
          + 6*z4*Cf^2*Ca
          - 5473/72*z3*Cf*Ca^2
          - 36*z3*Cf*Ca^2*al
          - 39/8*z3*Cf*Ca^2*al^2
          - 1/3*z3*Cf*Ca^2*al^3
          + 518/3*z3*Cf^2*Ca
          - 9*z3*Cf^2*Ca*al
          + z3*Cf^2*Ca*al^3
          - 496/3*z3*Cf^3
          - 2/3*z3*Cf^3*al^3
          + 124/9*z3*Nf*Tf*Cf*Ca
          + 8*z3*Nf*Tf*Cf*Ca*al
          - 16/3*z3*Nf*Tf*Cf^2
          )

       + ggr^8*Sigma_2 * (
          + 400/3*Nc^(-1)*d4FA
          + 16/3*Nc^(-1)*d4FA*al
          + 40743547/2916*Cf*Ca^3
          - 1319/36*Cf*Ca^3*al
          - 13/6*Cf*Ca^3*al^2
          - 921776/81*Cf^2*Ca^2
          + 1577287/1296*Cf^2*Ca^2*al
          + 1463/16*Cf^2*Ca^2*al^2
          + 55/6*Cf^2*Ca^2*al^3
          + 234023/36*Cf^3*Ca
          - 4717/9*Cf^3*Ca*al
          - 57/4*Cf^3*Ca*al^2
          - 1/2*Cf^3*Ca*al^3
          - 10435/12*Cf^4
          + 1009/6*Cf^4*al
          - 512/3*Nf*Nc^(-1)*d4FF
          - 2839646/243*Nf*Tf*Cf*Ca^2
          + 8*Nf*Tf*Cf*Ca^2*al
          + 66151/27*Nf*Tf*Cf^2*Ca
          - 90299/162*Nf*Tf*Cf^2*Ca*al
          - 13*Nf*Tf*Cf^2*Ca*al^2
          - 10610/9*Nf*Tf*Cf^3
          + 158/9*Nf*Tf*Cf^3*al
          + 728416/243*Nf^2*Tf^2*Cf*Ca
          + 32132/81*Nf^2*Tf^2*Cf^2
          + 4000/81*Nf^2*Tf^2*Cf^2*al
          - 173120/729*Nf^3*Tf^3*Cf
          + 511/8*z7*Nc^(-1)*d4FA
          - 147/4*z7*Nc^(-1)*d4FA*al
          + 147/8*z7*Nc^(-1)*d4FA*al^2
          - 333291/64*z7*Cf*Ca^3
          - 833/32*z7*Cf*Ca^3*al
          - 49/64*z7*Cf*Ca^3*al^2
          + 690613/24*z7*Cf^2*Ca^2
          - 165067/3*z7*Cf^3*Ca
          + 32928*z7*Cf^4
          - 2058*z7*Nf*Tf*Cf*Ca^2
          + 4704*z7*Nf*Tf*Cf^2*Ca
          + 9995/3*z5*Nc^(-1)*d4FA
          + 10/3*z5*Nc^(-1)*d4FA*al
          - 15*z5*Nc^(-1)*d4FA*al^2
          - 64865/54*z5*Cf*Ca^3
          - 4315/72*z5*Cf*Ca^3*al
          + 5/24*z5*Cf*Ca^3*al^2
          + 29585/4*z5*Cf^2*Ca^2
          - 575/12*z5*Cf^2*Ca^2*al
          + 5*z5*Cf^2*Ca^2*al^2
          + 50650/9*z5*Cf^3*Ca
          + 480*z5*Cf^3*Ca*al
          - 16560*z5*Cf^4
          - 1280/3*z5*Cf^4*al
          - 10880/3*z5*Nf*Nc^(-1)*d4FF
          + 28645/27*z5*Nf*Tf*Cf*Ca^2
          + 20/3*z5*Nf*Tf*Cf*Ca^2*al
          - 21560/3*z5*Nf*Tf*Cf^2*Ca
          + 43840/9*z5*Nf*Tf*Cf^3
          + 5600/27*z5*Nf^2*Tf^2*Cf*Ca
          - 69/4*z4*Cf^2*Ca^2
          + 3/2*z4*Cf^2*Ca^2*al
          + 3/4*z4*Cf^2*Ca^2*al^2
          + 24*z4*Cf^3*Ca
          - 3622*z3*Nc^(-1)*d4FA
          - 56/3*z3*Nc^(-1)*d4FA*al
          - 38/3*z3*Nc^(-1)*d4FA*al^2
          - 17329/18*z3*Cf*Ca^3
          + 4577/36*z3*Cf*Ca^3*al
          + 127/36*z3*Cf*Ca^3*al^2
          - 22359*z3*Cf^2*Ca^2
          - 7999/18*z3*Cf^2*Ca^2*al
          - 22*z3*Cf^2*Ca^2*al^2
          - 4/3*z3*Cf^2*Ca^2*al^3
          + 599857/18*z3*Cf^3*Ca
          - 778/3*z3*Cf^3*Ca*al
          + 4*z3*Cf^3*Ca*al^3
          - 32512/3*z3*Cf^4
          + 992/3*z3*Cf^4*al
          - 8/3*z3*Cf^4*al^3
          + 14080/3*z3*Nf*Nc^(-1)*d4FF
          + 24602/9*z3*Nf*Tf*Cf*Ca^2
          - 152/9*z3*Nf*Tf*Cf*Ca^2*al
          + 8090/3*z3*Nf*Tf*Cf^2*Ca
          + 664/9*z3*Nf*Tf*Cf^2*Ca*al
          - 32128/9*z3*Nf*Tf*Cf^3
          + 128/3*z3*Nf*Tf*Cf^3*al
          - 128*z3*Nf^2*Tf^2*Cf*Ca
          - 1664/3*z3*Nf^2*Tf^2*Cf^2
          + 736*z3^2*Nc^(-1)*d4FA
          + 4*z3^2*Nc^(-1)*d4FA*al
          + 8*z3^2*Nc^(-1)*d4FA*al^2
          + 5705/8*z3^2*Cf*Ca^3
          - 29/12*z3^2*Cf*Ca^3*al
          - 5/24*z3^2*Cf*Ca^3*al^2
          - 2382*z3^2*Cf^2*Ca^2
          + 9*z3^2*Cf^2*Ca^2*al
          + 4064*z3^2*Cf^3*Ca
          - 2240*z3^2*Cf^4
          - 1280*z3^2*Nf*Nc^(-1)*d4FF
          + 68*z3^2*Nf*Tf*Cf*Ca^2
          - 96*z3^2*Nf*Tf*Cf^2*Ca
          )

       + ggr^8*Sigma_1 * (
          - 1765/6*Nc^(-1)*d4FA
          + 11/6*Nc^(-1)*d4FA*al
          - 159880663/93312*Cf*Ca^3
          + 856648481/746496*Cf*Ca^3*al
          + 5115257/27648*Cf*Ca^3*al^2
          + 19907/512*Cf*Ca^3*al^3
          + 2263/384*Cf*Ca^3*al^4
          + 10913573/2592*Cf^2*Ca^2
          - 1287947/2592*Cf^2*Ca^2*al
          - 23591/576*Cf^2*Ca^2*al^2
          - 1693/192*Cf^2*Ca^2*al^3
          - 449/384*Cf^2*Ca^2*al^4
          - 73013/32*Cf^3*Ca
          + 39641/144*Cf^3*Ca*al
          + 531/64*Cf^3*Ca*al^2
          + 7/4*Cf^3*Ca*al^3
          + 1/2*Cf^3*Ca*al^4
          + 38125/384*Cf^4
          - 275/3*Cf^4*al
          + 1678/3*Nf*Nc^(-1)*d4FF
          + 5734315/3888*Nf*Tf*Cf*Ca^2
          - 62659669/93312*Nf*Tf*Cf*Ca^2*al
          - 78361/1728*Nf*Tf*Cf*Ca^2*al^2
          - 976405/432*Nf*Tf*Cf^2*Ca
          + 5705/2592*Nf*Tf*Cf^2*Ca*al
          + 583/144*Nf*Tf*Cf^2*Ca*al^2
          + 106655/144*Nf*Tf*Cf^3
          - 551/18*Nf*Tf*Cf^3*al
          - 333785/972*Nf^2*Tf^2*Cf*Ca
          + 118117/1458*Nf^2*Tf^2*Cf*Ca*al
          + 110065/648*Nf^2*Tf^2*Cf^2
          - 1798/81*Nf^2*Tf^2*Cf^2*al
          + 22387/729*Nf^3*Tf^3*Cf
          - 9905/16*z7*Nc^(-1)*d4FA
          - 959/32*z7*Nc^(-1)*d4FA*al
          + 133/4*z7*Nc^(-1)*d4FA*al^2
          + 441/32*z7*Nc^(-1)*d4FA*al^3
          + 367703/192*z7*Cf*Ca^3
          - 3829/192*z7*Cf*Ca^3*al
          + 371/384*z7*Cf*Ca^3*al^2
          + 147/128*z7*Cf*Ca^3*al^3
          - 37933/3*z7*Cf^2*Ca^2
          + 707/16*z7*Cf^2*Ca^2*al
          - 35/4*z7*Cf^2*Ca^2*al^2
          + 67256/3*z7*Cf^3*Ca
          - 399/2*z7*Cf^3*Ca*al
          - 12936*z7*Cf^4
          + 1617/2*z7*Nf*Tf*Cf*Ca^2
          - 1470*z7*Nf*Tf*Cf^2*Ca
          - 4275/64*z6*Nc^(-1)*d4FA
          - 275/8*z6*Nc^(-1)*d4FA*al
          - 175/32*z6*Nc^(-1)*d4FA*al^2
          + 25/64*z6*Nc^(-1)*d4FA*al^4
          - 20725/256*z6*Cf*Ca^3
          - 2875/192*z6*Cf*Ca^3*al
          - 475/384*z6*Cf*Ca^3*al^2
          + 25/768*z6*Cf*Ca^3*al^4
          + 3925/8*z6*Cf^2*Ca^2
          + 25/8*z6*Cf^2*Ca^2*al
          - 900*z6*Cf^3*Ca
          + 400*z6*Cf^4
          - 50*z6*Nf*Tf*Cf*Ca^2
          + 100*z6*Nf*Tf*Cf^2*Ca
          - 122675/96*z5*Nc^(-1)*d4FA
          - 725/3*z5*Nc^(-1)*d4FA*al
          - 615/16*z5*Nc^(-1)*d4FA*al^2
          - 15/2*z5*Nc^(-1)*d4FA*al^3
          + 95/32*z5*Nc^(-1)*d4FA*al^4
          + 8843773/3456*z5*Cf*Ca^3
          - 3813/64*z5*Cf*Ca^3*al
          + 2759/144*z5*Cf*Ca^3*al^2
          + 153/64*z5*Cf*Ca^3*al^3
          + 35/384*z5*Cf*Ca^3*al^4
          - 6979/2*z5*Cf^2*Ca^2
          + 10795/36*z5*Cf^2*Ca^2*al
          + 55/2*z5*Cf^2*Ca^2*al^2
          + 5/4*z5*Cf^2*Ca^2*al^3
          - 29000/9*z5*Cf^3*Ca
          - 10*z5*Cf^3*Ca*al
          + 20*z5*Cf^3*Ca*al^2
          + 7310*z5*Cf^4
          + 640/3*z5*Cf^4*al
          + 1720/3*z5*Nf*Nc^(-1)*d4FF
          - 305887/216*z5*Nf*Tf*Cf*Ca^2
          + 2167/18*z5*Nf*Tf*Cf*Ca^2*al
          - 149/72*z5*Nf*Tf*Cf*Ca^2*al^2
          + 11134/3*z5*Nf*Tf*Cf^2*Ca
          - 1034/9*z5*Nf*Tf*Cf^2*Ca*al
          - 21860/9*z5*Nf*Tf*Cf^3
          - 1480/27*z5*Nf^2*Tf^2*Cf*Ca
          - 80/3*z5*Nf^2*Tf^2*Cf*Ca*al
          + 3339/64*z4*Nc^(-1)*d4FA
          + 303/16*z4*Nc^(-1)*d4FA*al
          + 33/32*z4*Nc^(-1)*d4FA*al^2
          - 9/16*z4*Nc^(-1)*d4FA*al^3
          - 21/64*z4*Nc^(-1)*d4FA*al^4
          - 18627/512*z4*Cf*Ca^3
          + 2799/256*z4*Cf*Ca^3*al
          + 663/256*z4*Cf*Ca^3*al^2
          + 87/256*z4*Cf*Ca^3*al^3
          + 1/512*z4*Cf*Ca^3*al^4
          - 1125/16*z4*Cf^2*Ca^2
          - 51/8*z4*Cf^2*Ca^2*al
          + 3/16*z4*Cf^2*Ca^2*al^3
          + 306*z4*Cf^3*Ca
          + 6*z4*Cf^3*Ca*al
          - 150*z4*Cf^4
          - 9/16*z4*Nf*Tf*Cf*Ca^2
          - 183/8*z4*Nf*Tf*Cf*Ca^2*al
          - 7/16*z4*Nf*Tf*Cf*Ca^2*al^2
          + 57/2*z4*Nf*Tf*Cf^2*Ca*al
          - 24*z4*Nf*Tf*Cf^3
          + 12*z4*Nf^2*Tf^2*Cf*Ca
          + 2*z4*Nf^2*Tf^2*Cf*Ca*al
          - 12*z4*Nf^2*Tf^2*Cf^2
          + 29589/16*z3*Nc^(-1)*d4FA
          + 784/3*z3*Nc^(-1)*d4FA*al
          + 221/24*z3*Nc^(-1)*d4FA*al^2
          - 4*z3*Nc^(-1)*d4FA*al^3
          - 35/16*z3*Nc^(-1)*d4FA*al^4
          - 311663/96*z3*Cf*Ca^3
          - 591811/864*z3*Cf*Ca^3*al
          - 35087/384*z3*Cf*Ca^3*al^2
          - 1379/96*z3*Cf*Ca^3*al^3
          - 389/384*z3*Cf*Ca^3*al^4
          + 62551/6*z3*Cf^2*Ca^2
          + 44/3*z3*Cf^2*Ca^2*al
          + 365/24*z3*Cf^2*Ca^2*al^2
          + 241/24*z3*Cf^2*Ca^2*al^3
          + 29/12*z3*Cf^2*Ca^2*al^4
          - 908483/72*z3*Cf^3*Ca
          + 1897/24*z3*Cf^3*Ca*al
          - 28*z3*Cf^3*Ca*al^2
          - 6*z3*Cf^3*Ca*al^3
          - 1/2*z3*Cf^3*Ca*al^4
          + 20845/6*z3*Cf^4
          - 496/3*z3*Cf^4*al
          + 3*z3*Cf^4*al^2
          + 4/3*z3*Cf^4*al^3
          - 2/3*z3*Cf^4*al^4
          - 3668/3*z3*Nf*Nc^(-1)*d4FF
          + 41521/72*z3*Nf*Tf*Cf*Ca^2
          + 5054/27*z3*Nf*Tf*Cf*Ca^2*al
          + 1009/72*z3*Nf*Tf*Cf*Ca^2*al^2
          - 2437/2*z3*Nf*Tf*Cf^2*Ca
          + 1213/6*z3*Nf*Tf*Cf^2*Ca*al
          - 32/3*z3*Nf*Tf*Cf^2*Ca*al^2
          + 15137/9*z3*Nf*Tf*Cf^3
          + 8/3*z3*Nf*Tf*Cf^3*al
          + 4*z3*Nf*Tf*Cf^3*al^2
          - 88/3*z3*Nf^2*Tf^2*Cf*Ca
          - 356/27*z3*Nf^2*Tf^2*Cf*Ca*al
          + 12*z3*Nf^2*Tf^2*Cf^2
          + 32/3*z3*Nf^2*Tf^2*Cf^2*al
          - 16/9*z3*Nf^3*Tf^3*Cf
          - 6847/32*z3^2*Nc^(-1)*d4FA
          - 15/4*z3^2*Nc^(-1)*d4FA*al
          - 99/16*z3^2*Nc^(-1)*d4FA*al^2
          - 3*z3^2*Nc^(-1)*d4FA*al^3
          - 19/32*z3^2*Nc^(-1)*d4FA*al^4
          - 12025/64*z3^2*Cf*Ca^3
          + 2925/32*z3^2*Cf*Ca^3*al
          - 57/32*z3^2*Cf*Ca^3*al^2
          - 1/16*z3^2*Cf*Ca^3*al^3
          - 5/192*z3^2*Cf*Ca^3*al^4
          + 4413/4*z3^2*Cf^2*Ca^2
          - 183/4*z3^2*Cf^2*Ca^2*al
          + 9/2*z3^2*Cf^2*Ca^2*al^2
          - 1876*z3^2*Cf^3*Ca
          + 1040*z3^2*Cf^4
          + 256*z3^2*Nf*Nc^(-1)*d4FF
          + 50*z3^2*Nf*Tf*Cf*Ca^2
          + 14*z3^2*Nf*Tf*Cf*Ca^2*al
          + z3^2*Nf*Tf*Cf*Ca^2*al^2
          - 112*z3^2*Nf*Tf*Cf^2*Ca
          - 32*z3^2*Nf*Tf*Cf^2*Ca*al
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                           Value of equation (2.10)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   GreensFunctiontilde_1 =

       + a*Sigma_2 * (
          - 4/3*Cf
          )

       + a*Sigma_1 * (
          - 14/9*Cf
          )

       + a^2*Sigma_2 * (
          - 106/9*Cf*Ca
          + 64/9*Cf^2
          - 4/3*Cf^2*al
          + 8/3*Nf*Tf*Cf
          )

       + a^2*Sigma_1 * (
          - 1655/81*Cf*Ca
          + 479/81*Cf^2
          - 14/9*Cf^2*al
          + 676/81*Nf*Tf*Cf
          + 6*z3*Cf*Ca
          )

       + a^3*Sigma_2 * (
          - 801481/3888*Cf*Ca^2
          + 7/48*Cf*Ca^2*al
          + 9377/54*Cf^2*Ca
          - 184/9*Cf^2*Ca*al
          - 3/2*Cf^2*Ca*al^2
          - 60343/486*Cf^3
          + 64/9*Cf^3*al
          + 23059/243*Nf*Tf*Cf*Ca
          + 110/81*Nf*Tf*Cf^2
          + 8/3*Nf*Tf*Cf^2*al
          - 2080/243*Nf^2*Tf^2*Cf
          + 55*z5*Cf*Ca^2
          - 560/3*z5*Cf^2*Ca
          + 640/3*z5*Cf^3
          + 25/3*z3*Cf*Ca^2
          - 1/2*z3*Cf*Ca^2*al
          + 928/9*z3*Cf^2*Ca
          + 4*z3*Cf^2*Ca*al
          - 1192/9*z3*Cf^3
          + 16/3*z3*Nf*Tf*Cf*Ca
          - 64/9*z3*Nf*Tf*Cf^2
          )

       + a^3*Sigma_1 * (
          - 20557637/69984*Cf*Ca^2
          - 13/96*Cf*Ca^2*al
          + 744913/8748*Cf^2*Ca
          - 2474/81*Cf^2*Ca*al
          - 7/4*Cf^2*Ca*al^2
          + 115651/2916*Cf^3
          + 479/81*Cf^3*al
          + 836159/4374*Nf*Tf*Cf*Ca
          + 19051/2187*Nf*Tf*Cf^2
          + 676/81*Nf*Tf*Cf^2*al
          - 57136/2187*Nf^2*Tf^2*Cf
          - 385/6*z5*Cf*Ca^2
          + 320/3*z5*Cf^2*Ca
          - 320/3*z5*Cf^3
          - 16/3*z4*Cf*Ca^2
          + 16*z4*Cf^2*Ca
          - 32/3*z4*Cf^3
          + 32/3*z4*Nf*Tf*Cf*Ca
          - 32/3*z4*Nf*Tf*Cf^2
          + 11182/81*z3*Cf*Ca^2
          + 1/4*z3*Cf*Ca^2*al
          - 1468/27*z3*Cf^2*Ca
          + 32/3*z3*Cf^2*Ca*al
          + 4076/81*z3*Cf^3
          - 664/81*z3*Nf*Tf*Cf*Ca
          - 1312/27*z3*Nf*Tf*Cf^2
          - 128/81*z3*Nf^2*Tf^2*Cf
          )

       + a^4*Sigma_2 * (
          - 2405/18*Nc^-1*d4FA
          + 5/4*Nc^-1*d4FA*al
          + 11/12*Nc^-1*d4FA*al^2
          - 75514229/17496*Cf*Ca^3
          + 3481/864*Cf*Ca^3*al
          + 53/144*Cf*Ca^3*al^2
          + 1291947325/209952*Cf^2*Ca^2
          - 2918033/7776*Cf^2*Ca^2*al
          - 59/2*Cf^2*Ca^2*al^2
          - 55/18*Cf^2*Ca^2*al^3
          - 150932057/26244*Cf^3*Ca
          + 12323/54*Cf^3*Ca*al
          + 6*Cf^3*Ca*al^2
          + 1/6*Cf^3*Ca*al^3
          + 963248/729*Cf^4
          - 61315/486*Cf^4*al
          + 712/9*Nf*Nc^-1*d4FF
          + 17186383/5832*Nf*Tf*Cf*Ca^2
          - 16/27*Nf*Tf*Cf*Ca^2*al
          - 10750721/6561*Nf*Tf*Cf^2*Ca
          + 70049/486*Nf*Tf*Cf^2*Ca*al
          + 3*Nf*Tf*Cf^2*Ca*al^2
          + 8519923/6561*Nf*Tf*Cf^3
          - 106/81*Nf*Tf*Cf^3*al
          - 401068/729*Nf^2*Tf^2*Cf*Ca
          - 504676/6561*Nf^2*Tf^2*Cf^2
          - 2080/243*Nf^2*Tf^2*Cf^2*al
          + 54080/2187*Nf^3*Tf^3*Cf
          + 25655/48*z7*Nc^-1*d4FA
          + 147/8*z7*Nc^-1*d4FA*al
          - 147/16*z7*Nc^-1*d4FA*al^2
          + 5699603/2304*z7*Cf*Ca^3
          + 3479/256*z7*Cf*Ca^3*al
          + 49/128*z7*Cf*Ca^3*al^2
          - 224595/16*z7*Cf^2*Ca^2
          + 81473/3*z7*Cf^3*Ca
          - 16464*z7*Cf^4
          + 3969/4*z7*Nf*Tf*Cf*Ca^2
          - 2352*z7*Nf*Tf*Cf^2*Ca
          - 152555/72*z5*Nc^-1*d4FA
          - 2755/24*z5*Nc^-1*d4FA*al
          + 5/2*z5*Nc^-1*d4FA*al^2
          + 950435/1728*z5*Cf*Ca^3
          + 2815/72*z5*Cf*Ca^3*al
          + 5/192*z5*Cf*Ca^3*al^2
          - 300395/108*z5*Cf^2*Ca^2
          + 235/9*z5*Cf^2*Ca^2*al
          - 5/3*z5*Cf^2*Ca^2*al^2
          - 88490/27*z5*Cf^3*Ca
          - 640/3*z5*Cf^3*Ca*al
          + 79280/9*z5*Cf^4
          + 640/3*z5*Cf^4*al
          + 17480/9*z5*Nf*Nc^-1*d4FF
          - 49825/108*z5*Nf*Tf*Cf*Ca^2
          - 20/9*z5*Nf*Tf*Cf*Ca^2*al
          + 10640/3*z5*Nf*Tf*Cf^2*Ca
          - 2720*z5*Nf*Tf*Cf^3
          - 1120/9*z5*Nf^2*Tf^2*Cf*Ca
          - 49/36*z4*Cf^2*Ca^2
          - 1/2*z4*Cf^2*Ca^2*al
          - 1/4*z4*Cf^2*Ca^2*al^2
          + 40/3*z4*Cf^3*Ca
          - 128/9*z4*Cf^4
          + 128/9*z4*Nf*Tf*Cf^2*Ca
          - 128/9*z4*Nf*Tf*Cf^3
          + 23069/18*z3*Nc^-1*d4FA
          + 181/2*z3*Nc^-1*d4FA*al
          + 13/3*z3*Nc^-1*d4FA*al^2
          - 90827/288*z3*Cf*Ca^3
          - 2015/36*z3*Cf*Ca^3*al
          - 295/288*z3*Cf*Ca^3*al^2
          + 8637793/972*z3*Cf^2*Ca^2
          + 1385/12*z3*Cf^2*Ca^2*al
          + 6*z3*Cf^2*Ca^2*al^2
          + 4/9*z3*Cf^2*Ca^2*al^3
          - 372563/27*z3*Cf^3*Ca
          + 904/9*z3*Cf^3*Ca*al
          - 4/3*z3*Cf^3*Ca*al^3
          + 1022336/243*z3*Cf^4
          - 1192/9*z3*Cf^4*al
          + 8/9*z3*Cf^4*al^3
          - 21920/9*z3*Nf*Nc^-1*d4FF
          - 209141/216*z3*Nf*Tf*Cf*Ca^2
          + 31/9*z3*Nf*Tf*Cf*Ca^2*al
          - 47572/243*z3*Nf*Tf*Cf^2*Ca
          - 40/3*z3*Nf*Tf*Cf^2*Ca*al
          + 113264/81*z3*Nf*Tf*Cf^3
          - 64/9*z3*Nf*Tf*Cf^3*al
          + 1976/27*z3*Nf^2*Tf^2*Cf*Ca
          + 14272/243*z3*Nf^2*Tf^2*Cf^2
          - 105*z3^2*Nc^-1*d4FA
          - 11/2*z3^2*Nc^-1*d4FA*al
          + 1/2*z3^2*Nc^-1*d4FA*al^2
          - 9825/32*z3^2*Cf*Ca^3
          + 145/96*z3^2*Cf*Ca^3*al
          + 5/48*z3^2*Cf*Ca^3*al^2
          + 8125/6*z3^2*Cf^2*Ca^2
          - 6656/3*z3^2*Cf^3*Ca
          + 1248*z3^2*Cf^4
          + 608*z3^2*Nf*Nc^-1*d4FF
          - 16/3*z3^2*Nf*Tf*Cf*Ca^2
          - 112/3*z3^2*Nf*Tf*Cf^2*Ca
          )

       + a^4*Sigma_1 * (
          + 19901/108*Nc^-1*d4FA
          + 25/72*Nc^-1*d4FA*al
          - 1/24*Nc^-1*d4FA*al^2
          - 288553669/52488*Cf*Ca^3
          - 7403/1728*Cf*Ca^3*al
          - 73/288*Cf*Ca^3*al^2
          + 647151739/1259712*Cf^2*Ca^2
          - 74496589/139968*Cf^2*Ca^2*al
          - 169/4*Cf^2*Ca^2*al^2
          - 385/108*Cf^2*Ca^2*al^3
          + 48937694/19683*Cf^3*Ca
          + 1166221/8748*Cf^3*Ca*al
          + 311/72*Cf^3*Ca*al^2
          + 7/36*Cf^3*Ca*al^3
          - 14219297/17496*Cf^4
          + 108847/2916*Cf^4*al
          - 4694/27*Nf*Nc^-1*d4FF
          + 60417419/11664*Nf*Tf*Cf*Ca^2
          + 26/27*Nf*Tf*Cf*Ca^2*al
          + 23860433/19683*Nf*Tf*Cf^2*Ca
          + 2472517/8748*Nf*Tf*Cf^2*Ca*al
          + 169/18*Nf*Tf*Cf^2*Ca*al^2
          - 45996029/39366*Nf*Tf*Cf^3
          + 12247/2187*Nf*Tf*Cf^3*al
          - 6414311/4374*Nf^2*Tf^2*Cf*Ca
          - 8029076/19683*Nf^2*Tf^2*Cf^2
          - 57136/2187*Nf^2*Tf^2*Cf^2*al
          + 832288/6561*Nf^3*Tf^3*Cf
          - 4165/32*z7*Nc^-1*d4FA
          - 147/16*z7*Nc^-1*d4FA*al
          + 147/32*z7*Nc^-1*d4FA*al^2
          - 568981/512*z7*Cf*Ca^3
          - 3773/512*z7*Cf*Ca^3*al
          - 49/256*z7*Cf*Ca^3*al^2
          + 228011/32*z7*Cf^2*Ca^2
          - 41356/3*z7*Cf^3*Ca
          + 8232*z7*Cf^4
          - 3675/8*z7*Nf*Tf*Cf*Ca^2
          + 1176*z7*Nf*Tf*Cf^2*Ca
          - 1600/9*z6*Nc^-1*d4FA
          + 3800/27*z6*Cf*Ca^3
          - 1400/9*z6*Cf^2*Ca^2
          - 400/3*z6*Cf^3*Ca
          + 400/3*z6*Cf^4
          + 800/9*z6*Nf*Nc^-1*d4FF
          - 2800/27*z6*Nf*Tf*Cf*Ca^2
          - 200/9*z6*Nf*Tf*Cf^2*Ca
          + 400/3*z6*Nf*Tf*Cf^3
          + 469115/432*z5*Nc^-1*d4FA
          + 2225/48*z5*Nc^-1*d4FA*al
          - 25/12*z5*Nc^-1*d4FA*al^2
          - 11709743/10368*z5*Cf*Ca^3
          - 5185/288*z5*Cf*Ca^3*al
          - 5/1152*z5*Cf*Ca^3*al^2
          + 130127/54*z5*Cf^2*Ca^2
          - 1295/24*z5*Cf^2*Ca^2*al
          - 35/18*z5*Cf^2*Ca^2*al^2
          + 3856/27*z5*Cf^3*Ca
          + 680/9*z5*Cf^3*Ca*al
          - 10400/3*z5*Cf^4
          - 320/3*z5*Cf^4*al
          - 18340/27*z5*Nf*Nc^-1*d4FF
          + 91033/648*z5*Nf*Tf*Cf*Ca^2
          + 20/9*z5*Nf*Tf*Cf*Ca^2*al
          - 60068/27*z5*Nf*Tf*Cf^2*Ca
          + 56336/27*z5*Nf*Tf*Cf^3
          + 3424/27*z5*Nf^2*Tf^2*Cf*Ca
          + 64/3*z5*Nf^2*Tf^2*Cf^2
          - 124/3*z4*Nc^-1*d4FA
          - 4367/54*z4*Cf*Ca^3
          + 45953/216*z4*Cf^2*Ca^2
          - 71/12*z4*Cf^2*Ca^2*al
          - 7/24*z4*Cf^2*Ca^2*al^2
          - 4400/27*z4*Cf^3*Ca
          + 16*z4*Cf^3*Ca*al
          + 88/3*z4*Cf^4
          - 32/3*z4*Cf^4*al
          - 64/3*z4*Nf*Nc^-1*d4FF
          + 505/3*z4*Nf*Tf*Cf*Ca^2
          - 6320/27*z4*Nf*Tf*Cf^2*Ca
          + 32/3*z4*Nf*Tf*Cf^2*Ca*al
          + 596/9*z4*Nf*Tf*Cf^3
          - 32/3*z4*Nf*Tf*Cf^3*al
          - 32*z4*Nf^2*Tf^2*Cf*Ca
          + 32*z4*Nf^2*Tf^2*Cf^2
          - 64/27*z4*Nf^3*Tf^3*Cf
          - 104405/108*z3*Nc^-1*d4FA
          - 445/12*z3*Nc^-1*d4FA*al
          - 19/6*z3*Nc^-1*d4FA*al^2
          + 59119163/15552*z3*Cf*Ca^3
          + 4421/144*z3*Cf*Ca^3*al
          + 265/576*z3*Cf*Ca^3*al^2
          - 30720221/5832*z3*Cf^2*Ca^2
          + 180179/648*z3*Cf^2*Ca^2*al
          + 175/12*z3*Cf^2*Ca^2*al^2
          + 14/27*z3*Cf^2*Ca^2*al^3
          + 808009/108*z3*Cf^3*Ca
          - 151/3*z3*Cf^3*Ca*al
          - 14/9*z3*Cf^3*Ca*al^3
          - 1995110/729*z3*Cf^4
          + 4076/81*z3*Cf^4*al
          + 28/27*z3*Cf^4*al^3
          + 28432/27*z3*Nf*Nc^-1*d4FF
          - 237875/1296*z3*Nf*Tf*Cf*Ca^2
          - 19/6*z3*Nf*Tf*Cf*Ca^2*al
          - 1475069/729*z3*Nf*Tf*Cf^2*Ca
          - 3700/81*z3*Nf*Tf*Cf^2*Ca*al
          - 50144/81*z3*Nf*Tf*Cf^3
          - 1312/27*z3*Nf*Tf*Cf^3*al
          - 16916/81*z3*Nf^2*Tf^2*Cf*Ca
          + 396608/729*z3*Nf^2*Tf^2*Cf^2
          - 128/81*z3*Nf^2*Tf^2*Cf^2*al
          + 512/243*z3*Nf^3*Tf^3*Cf
          - 1211/18*z3^2*Nc^-1*d4FA
          + 57/4*z3^2*Nc^-1*d4FA*al
          + 9/4*z3^2*Nc^-1*d4FA*al^2
          - 151135/1728*z3^2*Cf*Ca^3
          - 185/64*z3^2*Cf*Ca^3*al
          - 1/32*z3^2*Cf*Ca^3*al^2
          - 22253/36*z3^2*Cf^2*Ca^2
          - 35/2*z3^2*Cf^2*Ca^2*al
          + 3224/3*z3^2*Cf^3*Ca
          - 1648/3*z3^2*Cf^4
          - 2512/9*z3^2*Nf*Nc^-1*d4FF
          - 2134/27*z3^2*Nf*Tf*Cf*Ca^2
          + 952/9*z3^2*Nf*Tf*Cf^2*Ca
          + 160/3*z3^2*Nf*Tf*Cf^3
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        Operator correlation functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   Pi_11 =

       + Nc*Sigma_1 * (
          + 12/25
          )

       + Nc*Sigma_2 * (
          + 92/225
          )

       + Nc*Sigma_3 * (
          + 17/225
          )

       + Nc*ggr^2*Sigma_1 * (
          - 17533/13500*Cf
          - 12/5*z3*Cf
          )

       + Nc*ggr^2*Sigma_2 * (
          - 15683/20250*Cf
          - 8/5*z3*Cf
          )

       + Nc*ggr^2*Sigma_3 * (
          + 34439/6750*Cf
          - 8/5*z3*Cf
          )

       + Nc*ggr^4*Sigma_1 * (
          - 3541817/1215000*Cf*Ca
          + 12235087/455625*Cf^2
          + 419327/303750*Nf*Tf*Cf
          - 4*z5*Cf*Ca
          + 24*z5*Cf^2
          + 16/5*z4*Cf*Ca
          - 32/5*z4*Cf^2
          - 15838/675*z3*Cf*Ca
          - 2606/135*z3*Cf^2
          + 1816/135*z3*Nf*Tf*Cf
          )

       + Nc*ggr^4*Sigma_2 * (
          - 7819793/2733750*Cf*Ca
          + 8792588/455625*Cf^2
          + 1685066/1366875*Nf*Tf*Cf
          - 8/3*z5*Cf*Ca
          + 16*z5*Cf^2
          + 32/15*z4*Cf*Ca
          - 64/15*z4*Cf^2
          - 29276/2025*z3*Cf*Ca
          - 5788/405*z3*Cf^2
          + 3632/405*z3*Nf*Tf*Cf
          )

       + Nc*ggr^4*Sigma_3 * (
          + 918157/15000*Cf*Ca
          - 28297949/911250*Cf^2
          - 6263527/303750*Nf*Tf*Cf
          - 8/3*z5*Cf*Ca
          + 16*z5*Cf^2
          - 16/5*z4*Cf*Ca
          + 32/5*z4*Cf^2
          - 17492/675*z3*Cf*Ca
          - 436/135*z3*Cf^2
          + 464/135*z3*Nf*Tf*Cf
          )

       + Nc*ggr^6*Sigma_1 * (
          + 71168258749/164025000*Cf*Ca^2
          + 14603329771/41006250*Cf^2*Ca
          - 30822165083/164025000*Cf^3
          - 29868617111/82012500*Nf*Tf*Cf*Ca
          - 4722649781/164025000*Nf*Tf*Cf^2
          + 1415796323/20503125*Nf^2*Tf^2*Cf
          - 28*z7*Cf*Ca^2
          + 168*z7*Cf^2*Ca
          - 336*z7*Cf^3
          - 40*z6*Cf*Ca^2
          + 40/3*z6*Cf^2*Ca
          + 80*z6*Cf^3
          - 16909/30*z5*Cf*Ca^2
          + 7807/9*z5*Cf^2*Ca
          + 15502/45*z5*Cf^3
          + 10096/45*z5*Nf*Tf*Cf*Ca
          - 1696/5*z5*Nf*Tf*Cf^2
          - 64/3*z5*Nf^2*Tf^2*Cf
          + 859/25*z4*Cf*Ca^2
          - 9401/225*z4*Cf^2*Ca
          - 2036/45*z4*Cf^3
          + 2746/225*z4*Nf*Tf*Cf*Ca
          - 82/25*z4*Nf*Tf*Cf^2
          - 64/45*z4*Nf^2*Tf^2*Cf
          - 9337969/30375*z3*Cf*Ca^2
          - 13558331/20250*z3*Cf^2*Ca
          - 3283718/30375*z3*Cf^3
          + 13729699/30375*z3*Nf*Tf*Cf*Ca
          + 631028/3375*z3*Nf*Tf*Cf^2
          - 546728/6075*z3*Nf^2*Tf^2*Cf
          + 264/5*z3^2*Cf*Ca^2
          + 272/15*z3^2*Cf^2*Ca
          + 32*z3^2*Cf^3
          + 32/5*z3^2*Nf*Tf*Cf*Ca
          - 192/5*z3^2*Nf*Tf*Cf^2
          )

       + Nc*ggr^6*Sigma_2 * (
          + 544884357737/1968300000*Cf*Ca^2
          + 29846417687/123018750*Cf^2*Ca
          - 15902453419/123018750*Cf^3
          - 29359415471/123018750*Nf*Tf*Cf*Ca
          - 1003879454/61509375*Nf*Tf*Cf^2
          + 5674731737/123018750*Nf^2*Tf^2*Cf
          - 56/3*z7*Cf*Ca^2
          + 112*z7*Cf^2*Ca
          - 224*z7*Cf^3
          - 80/3*z6*Cf*Ca^2
          + 80/9*z6*Cf^2*Ca
          + 160/3*z6*Cf^3
          - 5783/15*z5*Cf*Ca^2
          + 1750/3*z5*Cf^2*Ca
          + 32204/135*z5*Cf^3
          + 20192/135*z5*Nf*Tf*Cf*Ca
          - 3392/15*z5*Nf*Tf*Cf^2
          - 128/9*z5*Nf^2*Tf^2*Cf
          + 1498/75*z4*Cf*Ca^2
          - 4354/225*z4*Cf^2*Ca
          - 1544/45*z4*Cf^3
          + 6932/675*z4*Nf*Tf*Cf*Ca
          - 3556/675*z4*Nf*Tf*Cf^2
          - 128/135*z4*Nf^2*Tf^2*Cf
          - 5550136/30375*z3*Cf*Ca^2
          - 13904861/30375*z3*Cf^2*Ca
          - 2315152/30375*z3*Cf^3
          + 9021146/30375*z3*Nf*Tf*Cf*Ca
          + 1252696/10125*z3*Nf*Tf*Cf^2
          - 122384/2025*z3*Nf^2*Tf^2*Cf
          + 176/5*z3^2*Cf*Ca^2
          + 544/45*z3^2*Cf^2*Ca
          + 64/3*z3^2*Cf^3
          + 64/15*z3^2*Nf*Tf*Cf*Ca
          - 128/5*z3^2*Nf*Tf*Cf^2
          )

       + Nc*ggr^6*Sigma_3 * (
          + 1142859633283/1312200000*Cf*Ca^2
          - 91459458709/164025000*Cf^2*Ca
          + 11393571679/82012500*Cf^3
          - 19488148907/41006250*Nf*Tf*Cf*Ca
          + 971499581/164025000*Nf*Tf*Cf^2
          + 4036036783/82012500*Nf^2*Tf^2*Cf
          - 56/3*z7*Cf*Ca^2
          + 112*z7*Cf^2*Ca
          - 224*z7*Cf^3
          + 40*z6*Cf*Ca^2
          - 40/3*z6*Cf^2*Ca
          - 80*z6*Cf^3
          + 3733/135*z5*Cf*Ca^2
          + 1606/9*z5*Cf^2*Ca
          + 5468/45*z5*Cf^3
          + 10912/135*z5*Nf*Tf*Cf*Ca
          - 4736/45*z5*Nf*Tf*Cf^2
          - 128/9*z5*Nf^2*Tf^2*Cf
          - 2252/75*z4*Cf*Ca^2
          + 8546/225*z4*Cf^2*Ca
          + 2156/45*z4*Cf^3
          - 4156/225*z4*Nf*Tf*Cf*Ca
          + 716/75*z4*Nf*Tf*Cf^2
          + 64/45*z4*Nf^2*Tf^2*Cf
          - 17002136/30375*z3*Cf*Ca^2
          - 1359662/10125*z3*Cf^2*Ca
          + 4363598/30375*z3*Cf^3
          + 1782146/30375*z3*Nf*Tf*Cf*Ca
          + 265244/1125*z3*Nf*Tf*Cf^2
          + 60848/6075*z3*Nf^2*Tf^2*Cf
          + 1408/15*z3^2*Cf*Ca^2
          - 272/15*z3^2*Cf^2*Ca
          - 32*z3^2*Cf^3
          + 64/15*z3^2*Nf*Tf*Cf*Ca
          - 128/5*z3^2*Nf*Tf*Cf^2
          );


   Pi_12 =

       + Nc*Sigma_3 * (
          + 10/9
          )

       + Nc*ggr^2*Sigma_3 * (
          + 55/6*Cf
          - 8*z3*Cf
          )

       + Nc*ggr^4*Sigma_3 * (
          + 44215/324*Cf*Ca
          - 143/9*Cf^2
          - 3701/81*Nf*Tf*Cf
          - 40/3*z5*Cf*Ca
          + 80*z5*Cf^2
          - 908/9*z3*Cf*Ca
          - 148/3*z3*Cf^2
          + 304/9*z3*Nf*Tf*Cf
          )

       + Nc*ggr^6*Sigma_3 * (
          + 34499767/11664*Cf*Ca^2
          - 382033/648*Cf^2*Ca
          - 31/6*Cf^3
          - 5559937/2916*Nf*Tf*Cf*Ca
          - 7505/324*Nf*Tf*Cf^2
          + 196513/729*Nf^2*Tf^2*Cf
          - 280/3*z7*Cf*Ca^2
          + 560*z7*Cf^2*Ca
          - 1120*z7*Cf^3
          - 28295/27*z5*Cf*Ca^2
          + 18610/9*z5*Cf^2*Ca
          + 980*z5*Cf^3
          + 16480/27*z5*Nf*Tf*Cf*Ca
          - 8000/9*z5*Nf*Tf*Cf^2
          - 640/9*z5*Nf^2*Tf^2*Cf
          + 22/3*z4*Cf*Ca^2
          - 22/3*z4*Cf^2*Ca
          - 44/3*z4*Nf*Tf*Cf*Ca
          + 44/3*z4*Nf*Tf*Cf^2
          - 147473/81*z3*Cf*Ca^2
          - 46219/27*z3*Cf^2*Ca
          + 52*z3*Cf^3
          + 83150/81*z3*Nf*Tf*Cf*Ca
          + 24848/27*z3*Nf*Tf*Cf^2
          - 12944/81*z3*Nf^2*Tf^2*Cf
          + 880/3*z3^2*Cf*Ca^2
          + 64/3*z3^2*Nf*Tf*Cf*Ca
          - 128*z3^2*Nf*Tf*Cf^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        Operator anomalous dimension 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   anomdim11 =

       + a * (
          + 8/3*Cf
          )

       + a^2 * (
          - 128/27*Cf*Tf*Nf
          - 112/27*Cf^2
          + 376/27*Ca*Cf
          )

       + a^3 * (
          - 896/243*Cf*Tf^2*Nf^2
          - 6824/243*Cf^2*Tf*Nf
          - 560/243*Cf^3
          - 6256/243*Ca*Cf*Tf*Nf
          - 8528/243*Ca*Cf^2
          + 20920/243*Ca^2*Cf
          + 128/3*z3*Cf^2*Tf*Nf
          + 128/3*z3*Cf^3
          - 128/3*z3*Ca*Cf*Tf*Nf
          - 64*z3*Ca*Cf^2
          + 64/3*z3*Ca^2*Cf
          )

       + a^4 * (
          - 736/9*Nc^-1*d4FA
          + 832/9*Nf*Nc^-1*d4FF
          - 8192/2187*Cf*Tf^3*Nf^3
          + 99776/2187*Cf^2*Tf^2*Nf^2
          + 381824/2187*Cf^3*Tf*Nf
          + 194392/2187*Cf^4
          + 25400/729*Ca*Cf*Tf^2*Nf^2
          - 355496/2187*Ca*Cf^2*Tf*Nf
          + 238676/2187*Ca*Cf^3
          - 106036/243*Ca^2*Cf*Tf*Nf
          - 1626064/2187*Ca^2*Cf^2
          + 1734130/2187*Ca^3*Cf
          + 5120/9*z5*Nc^-1*d4FA
          - 2560/9*z5*Nf*Nc^-1*d4FF
          - 1280/3*z5*Cf^3*Tf*Nf
          - 1280/3*z5*Cf^4
          + 640/9*z5*Ca*Cf^2*Tf*Nf
          + 1280/3*z5*Ca*Cf^3
          + 8960/27*z5*Ca^2*Cf*Tf*Nf
          + 4480/9*z5*Ca^2*Cf^2
          - 12160/27*z5*Ca^3*Cf
          + 256/3*z4*Cf^2*Tf^2*Nf^2
          + 256/3*z4*Cf^3*Tf*Nf
          - 256/3*z4*Ca*Cf*Tf^2*Nf^2
          - 1088/3*z4*Ca*Cf^2*Tf*Nf
          - 704/3*z4*Ca*Cf^3
          + 832/3*z4*Ca^2*Cf*Tf*Nf
          + 352*z4*Ca^2*Cf^2
          - 352/3*z4*Ca^3*Cf
          + 1984/9*z3*Nc^-1*d4FA
          + 1024/9*z3*Nf*Nc^-1*d4FF
          + 1024/81*z3*Cf*Tf^3*Nf^3
          - 512/3*z3*Cf^2*Tf^2*Nf^2
          - 5056/81*z3*Cf^3*Tf*Nf
          + 10880/81*z3*Cf^4
          + 512/3*z3*Ca*Cf*Tf^2*Nf^2
          + 25856/27*z3*Ca*Cf^2*Tf*Nf
          + 31040/81*z3*Ca*Cf^3
          - 8080/9*z3*Ca^2*Cf*Tf*Nf
          - 25744/27*z3*Ca^2*Cf^2
          + 34936/81*z3*Ca^3*Cf
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

               Operator correlation function anomalous dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


   gamma11_1 =

       + 1/5*Nf*Nc

       + a * (
          + 103/225*Cf*Nf*Nc
          )

       + a^2 * (
          + 5653/10125*Cf*Tf*Nf^2*Nc
          + 162749/20250*Cf^2*Nf*Nc
          - 65603/40500*Ca*Cf*Nf*Nc
          - 64/5*z3*Cf^2*Nf*Nc
          + 32/5*z3*Ca*Cf*Nf*Nc
          )

       + a^3 * (
          + 4267972/1366875*Cf*Tf^2*Nf^3*Nc
          - 5319308/1366875*Cf^2*Tf*Nf^2*Nc
          + 9163637/2733750*Cf^3*Nf*Nc
          - 7621891/1366875*Ca*Cf*Tf*Nf^2*Nc
          + 110800357/1366875*Ca*Cf^2*Nf*Nc
          - 93921197/5467500*Ca^2*Cf*Nf*Nc
          + 128*z5*Cf^3*Nf*Nc
          + 64/3*z5*Ca*Cf^2*Nf*Nc
          - 64*z5*Ca^2*Cf*Nf*Nc
          - 128/5*z4*Cf^2*Tf*Nf^2*Nc
          - 128/3*z4*Cf^3*Nf*Nc
          + 256/15*z4*Ca*Cf*Tf*Nf^2*Nc
          + 384/5*z4*Ca*Cf^2*Nf*Nc
          - 416/15*z4*Ca^2*Cf*Nf*Nc
          - 512/135*z3*Cf*Tf^2*Nf^3*Nc
          + 688/15*z3*Cf^2*Tf*Nf^2*Nc
          - 44576/675*z3*Cf^3*Nf*Nc
          - 14896/675*z3*Ca*Cf*Tf*Nf^2*Nc
          - 130504/675*z3*Ca*Cf^2*Nf*Nc
          + 1784/15*z3*Ca^2*Cf*Nf*Nc
          );

   gamma11_2 =

       + 2/15*Nf*Nc

       + a * (
          + 18/25*Cf*Nf*Nc
          )

       + a^2 * (
          - 3914/30375*Cf*Tf*Nf^2*Nc
          + 57623/10125*Cf^2*Nf*Nc
          + 26507/60750*Ca*Cf*Nf*Nc
          - 128/15*z3*Cf^2*Nf*Nc
          + 64/15*z3*Ca*Cf*Nf*Nc
          )

       + a^3 * (
          + 2141888/1366875*Cf*Tf^2*Nf^3*Nc
          - 6748732/1366875*Cf^2*Tf*Nf^2*Nc
          + 1969633/455625*Cf^3*Nf*Nc
          - 9306314/1366875*Ca*Cf*Tf*Nf^2*Nc
          + 61801178/1366875*Ca*Cf^2*Nf*Nc
          + 303803/1366875*Ca^2*Cf*Nf*Nc
          + 256/3*z5*Cf^3*Nf*Nc
          + 128/9*z5*Ca*Cf^2*Nf*Nc
          - 128/3*z5*Ca^2*Cf*Nf*Nc
          - 256/15*z4*Cf^2*Tf*Nf^2*Nc
          - 256/9*z4*Cf^3*Nf*Nc
          + 512/45*z4*Ca*Cf*Tf*Nf^2*Nc
          + 256/5*z4*Ca*Cf^2*Nf*Nc
          - 832/45*z4*Ca^2*Cf*Nf*Nc
          - 1024/405*z3*Cf*Tf^2*Nf^3*Nc
          + 4384/135*z3*Cf^2*Tf*Nf^2*Nc
          - 91072/2025*z3*Cf^3*Nf*Nc
          - 38752/2025*z3*Ca*Cf*Tf*Nf^2*Nc
          - 9104/75*z3*Ca*Cf^2*Nf*Nc
          + 30992/405*z3*Ca^2*Cf*Nf*Nc
          );

   gamma11_3 =

       + 2/15*Nf*Nc

       + a * (
          + 62/225*Cf*Nf*Nc
          )

       + a^2 * (
          - 13138/10125*Cf*Tf*Nf^2*Nc
          - 92377/10125*Cf^2*Nf*Nc
          + 78919/20250*Ca*Cf*Nf*Nc
          + 64/5*z3*Cf^2*Nf*Nc
          - 32/5*z3*Ca*Cf*Nf*Nc
          )

       + a^3 * (
          - 5875612/1366875*Cf*Tf^2*Nf^3*Nc
          - 4596232/1366875*Cf^2*Tf*Nf^2*Nc
          - 31604851/1366875*Cf^3*Nf*Nc
          + 8532436/1366875*Ca*Cf*Tf*Nf^2*Nc
          - 92115697/1366875*Ca*Cf^2*Nf*Nc
          + 72395837/5467500*Ca^2*Cf*Nf*Nc
          - 128*z5*Cf^3*Nf*Nc
          - 64/3*z5*Ca*Cf^2*Nf*Nc
          + 64*z5*Ca^2*Cf*Nf*Nc
          + 128/5*z4*Cf^2*Tf*Nf^2*Nc
          + 128/3*z4*Cf^3*Nf*Nc
          - 256/15*z4*Ca*Cf*Tf*Nf^2*Nc
          - 384/5*z4*Ca*Cf^2*Nf*Nc
          + 416/15*z4*Ca^2*Cf*Nf*Nc
          + 512/135*z3*Cf*Tf^2*Nf^3*Nc
          - 1312/45*z3*Cf^2*Tf*Nf^2*Nc
          + 49376/675*z3*Cf^3*Nf*Nc
          + 3616/675*z3*Ca*Cf*Tf*Nf^2*Nc
          + 123664/675*z3*Ca*Cf^2*Nf*Nc
          - 4832/45*z3*Ca^2*Cf*Nf*Nc
          );

   gamma12_3 =

       + 2/3*Nf*Nc

       + a * (
          + 2*Cf*Nf*Nc
          )

       + a^2 * (
          - 22/9*Cf*Tf*Nf^2*Nc
          - Cf^2*Nf*Nc
          + 133/18*Ca*Cf*Nf*Nc
          )

       + a^3 * (
          - 616/243*Cf*Tf^2*Nf^3*Nc
          - 676/27*Cf^2*Tf*Nf^2*Nc
          - 23*Cf^3*Nf*Nc
          - 1538/243*Ca*Cf*Tf*Nf^2*Nc
          + 860/27*Ca*Cf^2*Nf*Nc
          + 5815/486*Ca^2*Cf*Nf*Nc
          + 352/9*z3*Cf^2*Tf*Nf^2*Nc
          - 352/9*z3*Ca*Cf*Tf*Nf^2*Nc
          - 176/9*z3*Ca*Cf^2*Nf*Nc
          + 176/9*z3*Ca^2*Cf*Nf*Nc
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


